A Simple Apparatus for Testing PMT Humidity Tolerance

We report on a low-cost apparatus to extend a photomultiplier tube (PMT) testing setup to operations at high humidity and/or at an elevated temperature. This setup allows a determination of whether a PMT can successfully operate for an extended period of time in a high-humidity environment, such as the waterline of a water Cherenkov detector.

==> anc/86_humidity_data/1100000.csv <==
0.5,0
0.4,0
0.398,0
0.396,0
0.394,0
0.392,0
0.39,0
0.388,0
0.386,0
0.384,0
0.382,0
0.38,0
0.378,0
0.376,0
0.374,0
0.372,0
0.37,0
0.368,0
0.366,0
0.364,0
0.362,0
0.36,0
0.358,0
0.356,0
0.354,0
0.352,0
0.35,0
0.348,0
0.346,0
0.344,0
0.342,0
0.34,0
0.338,0
0.336,0
0.334,0
0.332,0
0.33,0
0.328,0
0.326,0
0.324,0
0.322,0
0.32,0
0.318,0
0.316,0
0.314,0
0.312,0
0.31,0
0.308,0
0.306,0
0.304,0
0.302,0
0.3,0
0.298,0
0.296,0
0.294,0
0.292,0
0.29,0
0.288,0
0.286,0
0.284,0
0.282,0
0.28,0
0.278,0
0.276,0
0.274,0
0.272,0
0.27,0
0.268,0
0.266,0
0.264,0
0.262,0
0.26,0
0.258,0
0.256,0
0.254,0
0.252,0
0.25,0
0.248,0
0.246,0
0.244,0
0.242,0
0.24,0
0.238,0
0.236,0
0.234,0
0.232,0
0.23,0
0.228,0
0.226,0
0.224,0
0.222,0
0.22,0
0.218,0
0.216,0
0.214,0
0.212,0
0.21,0
0.208,0
0.206,0
0.204,0
0.202,0
0.2,0
0.198,0
0.196,0
0.194,0
0.192,0
0.19,0
0.188,0
0.186,0
0.184,0
0.182,0
0.18,0
0.178,0
0.176,0
0.174,0
0.172,0
0.17,0
0.168,0
0.166,0
0.164,0
0.162,0
0.16,0
0.158,0
0.156,0
0.154,0
0.152,0
0.15,0
0.148,0
0.146,0
0.144,0
0.142,0
0.14,0
0.138,0
0.136,0
0.134,0
0.132,0
0.13,0
0.128,0
0.126,0
0.124,0
0.122,0
0.12,0
0.118,0
0.116,0
0.114,0
0.112,0
0.11,0
0.108,0
0.106,0
0.104,0
0.102,0
0.1,0
0.098,0
0.096,0
0.094,0
0.092,0
0.09,0
0.088,0
0.086,0
0.084,0
0.082,160
0.08,0
0.078,2880
0.076,0
0.074,16160
0.072,0
0.07,67840
0.068,0
0.066,198560
0.064,0
0.062,360160
0.06,0
0.058,378560
0.056,0
0.054,236640
0.052,0
0.05,88000
0.048,0
0.046,14720
0.044,0
0.042,1280
0.04,0
0.038,0
0.036,0
0.034,0
0.032,0
0.03,0
0.028,0
0.026,0
0.024,0
0.022,0
0.02,0
0.018,0
0.016,0
0.014,0
0.012,0
0.01,0
0.00800000000000001,0
0.00600000000000001,0
0.004,0
0.002,0
0,0
-0.002,0
-0.004,0
-0.00600000000000001,0
-0.00800000000000001,0
-0.01,0
-0.012,0
-0.014,0
-0.016,0
-0.018,0
-0.02,0
-0.022,0
-0.024,0
-0.026,0
-0.028,0
-0.03,0
-0.032,0
-0.034,0
-0.036,0
-0.038,0
-0.04,0
-0.042,0
-0.044,0
-0.046,0
-0.048,0
-0.05,0
-0.052,0
-0.054,0
-0.056,0
-0.058,0
-0.06,0
-0.062,0
-0.064,0
-0.066,0
-0.068,0
-0.07,0
-0.072,0
-0.074,0
-0.076,0
-0.078,0
-0.08,0
-0.082,0
-0.084,0
-0.086,0
-0.088,0
-0.09,0
-0.092,0
-0.094,0
-0.096,0
-0.098,0
-0.5,0


==> anc/86_humidity_data/1150000.csv <==
0.5,0
0.4,0
0.398,0
0.396,0
0.394,0
0.392,0
0.39,0
0.388,0
0.386,0
0.384,0
0.382,0
0.38,0
0.378,0
0.376,0
0.374,0
0.372,0
0.37,0
0.368,0
0.366,0
0.364,0
0.362,0
0.36,0
0.358,0
0.356,0
0.354,0
0.352,0
0.35,0
0.348,0
0.346,0
0.344,0
0.342,0
0.34,0
0.338,0
0.336,0
0.334,0
0.332,0
0.33,0
0.328,0
0.326,0
0.324,0
0.322,0
0.32,0
0.318,0
0.316,0
0.314,0
0.312,0
0.31,0
0.308,0
0.306,0
0.304,0
0.302,0
0.3,0
0.298,0
0.296,0
0.294,0
0.292,0
0.29,0
0.288,0
0.286,0
0.284,0
0.282,0
0.28,0
0.278,0
0.276,0
0.274,0
0.272,0
0.27,0
0.268,0
0.266,0
0.264,0
0.262,0
0.26,0
0.258,0
0.256,0
0.254,0
0.252,0
0.25,0
0.248,0
0.246,0
0.244,0
0.242,0
0.24,0
0.238,0
0.236,0
0.234,0
0.232,0
0.23,0
0.228,0
0.226,0
0.224,0
0.222,0
0.22,0
0.218,0
0.216,0
0.214,0
0.212,0
0.21,0
0.208,0
0.206,0
0.204,0
0.202,0
0.2,0
0.198,0
0.196,0
0.194,0
0.192,0
0.19,0
0.188,0
0.186,0
0.184,0
0.182,0
0.18,0
0.178,0
0.176,0
0.174,0
0.172,0
0.17,0
0.168,0
0.166,0
0.164,0
0.162,0
0.16,0
0.158,0
0.156,0
0.154,0
0.152,0
0.15,0
0.148,0
0.146,0
0.144,0
0.142,0
0.14,0
0.138,0
0.136,0
0.134,0
0.132,0
0.13,0
0.128,0
0.126,0
0.124,0
0.122,0
0.12,0
0.118,0
0.116,0
0.114,0
0.112,0
0.11,480
0.108,0
0.106,2240
0.104,0
0.102,6400
0.1,0
0.098,22560
0.096,0
0.094,46720
0.092,0
0.09,86400
0.088,0
0.086,149760
0.084,0
0.082,179840
0.08,0
0.078,166080
0.076,0
0.074,115840
0.072,0
0.07,50720
0.068,0
0.066,19360
0.064,0
0.062,4320
0.06,0
0.058,480
0.056,0
0.054,160
0.052,0
0.05,0
0.048,0
0.046,0
0.044,0
0.042,0
0.04,0
0.038,0
0.036,0
0.034,0
0.032,0
0.03,0
0.028,0
0.026,0
0.024,0
0.022,0
0.02,0
0.018,0
0.016,0
0.014,0
0.012,0
0.01,0
0.00800000000000001,0
0.00600000000000001,0
0.004,0
0.002,0
0,0
-0.002,0
-0.004,0
-0.00600000000000001,0
-0.00800000000000001,0
-0.01,0
-0.012,0
-0.014,0
-0.016,0
-0.018,0
-0.02,0
-0.022,0
-0.024,0
-0.026,0
-0.028,0
-0.03,0
-0.032,0
-0.034,0
-0.036,0
-0.038,0
-0.04,0
-0.042,0
-0.044,0
-0.046,0
-0.048,0
-0.05,0
-0.052,0
-0.054,0
-0.056,0
-0.058,0
-0.06,0
-0.062,0
-0.064,0
-0.066,0
-0.068,0
-0.07,0
-0.072,0
-0.074,0
-0.076,0
-0.078,0
-0.08,0
-0.082,0
-0.084,0
-0.086,0
-0.088,0
-0.09,0
-0.092,0
-0.094,0
-0.096,0
-0.098,0
-0.5,0


==> anc/86_humidity_data/1200000.csv <==
0.5,0
0.4,0
0.398,0
0.396,0
0.394,0
0.392,0
0.39,0
0.388,0
0.386,0
0.384,0
0.382,0
0.38,0
0.378,0
0.376,0
0.374,0
0.372,0
0.37,0
0.368,0
0.366,0
0.364,0
0.362,0
0.36,0
0.358,0
0.356,0
0.354,0
0.352,0
0.35,0
0.348,0
0.346,0
0.344,0
0.342,0
0.34,0
0.338,0
0.336,0
0.334,0
0.332,0
0.33,0
0.328,0
0.326,0
0.324,0
0.322,0
0.32,0
0.318,0
0.316,0
0.314,0
0.312,0
0.31,0
0.308,0
0.306,0
0.304,0
0.302,0
0.3,0
0.298,0
0.296,0
0.294,0
0.292,0
0.29,0
0.288,0
0.286,0
0.284,0
0.282,0
0.28,0
0.278,0
0.276,0
0.274,0
0.272,0
0.27,0
0.268,0
0.266,0
0.264,0
0.262,0
0.26,0
0.258,0
0.256,0
0.254,0
0.252,0
0.25,0
0.248,0
0.246,0
0.244,0
0.242,0
0.24,0
0.238,0
0.236,0
0.234,0
0.232,0
0.23,0
0.228,0
0.226,0
0.224,0
0.222,0
0.22,0
0.218,0
0.216,0
0.214,0
0.212,0
0.21,0
0.208,0
0.206,0
0.204,0
0.202,0
0.2,0
0.198,0
0.196,0
0.194,0
0.192,0
0.19,0
0.188,0
0.186,0
0.184,0
0.182,0
0.18,0
0.178,0
0.176,0
0.174,0
0.172,0
0.17,0
0.168,0
0.166,0
0.164,0
0.162,0
0.16,0
0.158,0
0.156,0
0.154,0
0.152,0
0.15,160
0.148,0
0.146,0
0.144,0
0.142,960
0.14,0
0.138,4160
0.136,0
0.134,9440
0.132,0
0.13,18720
0.128,0
0.126,35040
0.124,0
0.122,54720
0.12,0
0.118,76640
0.116,0
0.114,100800
0.112,0
0.11,124480
0.108,0
0.106,130080
0.104,0
0.102,106400
0.1,0
0.098,82720
0.096,0
0.094,52160
0.092,0
0.09,26720
0.088,0
0.086,11520
0.084,0
0.082,3200
0.08,0
0.078,960
0.076,0
0.074,0
0.072,0
0.07,320
0.068,0
0.066,0
0.064,0
0.062,0
0.06,0
0.058,0
0.056,0
0.054,0
0.052,0
0.05,0
0.048,0
0.046,0
0.044,0
0.042,0
0.04,0
0.038,0
0.036,0
0.034,0
0.032,0
0.03,0
0.028,0
0.026,0
0.024,0
0.022,0
0.02,0
0.018,0
0.016,0
0.014,0
0.012,0
0.01,0
0.00800000000000001,0
0.00600000000000001,0
0.004,0
0.002,0
0,0
-0.002,0
-0.004,0
-0.00600000000000001,0
-0.00800000000000001,0
-0.01,0
-0.012,0
-0.014,0
-0.016,0
-0.018,0
-0.02,0
-0.022,0
-0.024,0
-0.026,0
-0.028,0
-0.03,0
-0.032,0
-0.034,0
-0.036,0
-0.038,0
-0.04,0
-0.042,0
-0.044,0
-0.046,0
-0.048,0
-0.05,0
-0.052,0
-0.054,0
-0.056,0
-0.058,0
-0.06,0
-0.062,0
-0.064,0
-0.066,0
-0.068,0
-0.07,0
-0.072,0
-0.074,0
-0.076,0
-0.078,0
-0.08,0
-0.082,0
-0.084,0
-0.086,0
-0.088,0
-0.09,0
-0.092,0
-0.094,0
-0.096,0
-0.098,0
-0.5,0


==> anc/86_humidity_data/1250000.csv <==
0.5,0
0.4,0
0.398,0
0.396,0
0.394,0
0.392,0
0.39,0
0.388,0
0.386,0
0.384,0
0.382,0
0.38,0
0.378,0
0.376,0
0.374,0
0.372,0
0.37,0
0.368,0
0.366,0
0.364,0
0.362,0
0.36,0
0.358,0
0.356,0
0.354,0
0.352,0
0.35,0
0.348,0
0.346,0
0.344,0
0.342,0
0.34,0
0.338,0
0.336,0
0.334,0
0.332,0
0.33,0
0.328,0
0.326,0
0.324,0
0.322,0
0.32,0
0.318,0
0.316,0
0.314,0
0.312,0
0.31,0
0.308,0
0.306,0
0.304,0
0.302,0
0.3,0
0.298,0
0.296,0
0.294,0
0.292,0
0.29,0
0.288,0
0.286,0
0.284,0
0.282,0
0.28,0
0.278,0
0.276,0
0.274,0
0.272,0
0.27,0
0.268,0
0.266,0
0.264,0
0.262,0
0.26,0
0.258,0
0.256,0
0.254,0
0.252,0
0.25,0
0.248,0
0.246,0
0.244,0
0.242,0
0.24,0
0.238,0
0.236,0
0.234,0
0.232,0
0.23,0
0.228,0
0.226,0
0.224,0
0.222,0
0.22,0
0.218,0
0.216,0
0.214,0
0.212,0
0.21,0
0.208,0
0.206,0
0.204,0
0.202,160
0.2,0
0.198,960
0.196,0
0.194,1120
0.192,0
0.19,2240
0.188,0
0.186,3840
0.184,0
0.182,6720
0.18,0
0.178,11040
0.176,0
0.174,16960
0.172,0
0.17,26240
0.168,0
0.166,33440
0.164,0
0.162,57120
0.16,0
0.158,76160
0.156,0
0.154,90400
0.152,0
0.15,100160
0.148,0
0.146,95200
0.144,0
0.142,95360
0.14,0
0.138,90080
0.136,0
0.134,65760
0.132,0
0.13,50880
0.128,0
0.126,28960
0.124,0
0.122,18080
0.12,0
0.118,7840
0.116,0
0.114,5120
0.112,0
0.11,3360
0.108,0
0.106,1440
0.104,0
0.102,640
0.1,0
0.098,160
0.096,0
0.094,0
0.092,0
0.09,0
0.088,0
0.086,0
0.084,0
0.082,0
0.08,0
0.078,0
0.076,0
0.074,0
0.072,0
0.07,0
0.068,0
0.066,0
0.064,0
0.062,0
0.06,0
0.058,0
0.056,0
0.054,0
0.052,0
0.05,0
0.048,0
0.046,0
0.044,0
0.042,0
0.04,0
0.038,0
0.036,0
0.034,0
0.032,0
0.03,0
0.028,0
0.026,0
0.024,0
0.022,0
0.02,0
0.018,0
0.016,0
0.014,0
0.012,0
0.01,0
0.00800000000000001,0
0.00600000000000001,0
0.004,0
0.002,0
0,0
-0.002,0
-0.004,0
-0.00600000000000001,0
-0.00800000000000001,0
-0.01,0
-0.012,0
-0.014,0
-0.016,0
-0.018,0
-0.02,0
-0.022,0
-0.024,0
-0.026,0
-0.028,0
-0.03,0
-0.032,0
-0.034,0
-0.036,0
-0.038,0
-0.04,0
-0.042,0
-0.044,0
-0.046,0
-0.048,0
-0.05,0
-0.052,0
-0.054,0
-0.056,0
-0.058,0
-0.06,0
-0.062,0
-0.064,0
-0.066,0
-0.068,0
-0.07,0
-0.072,0
-0.074,0
-0.076,0
-0.078,0
-0.08,0
-0.082,0
-0.084,0
-0.086,0
-0.088,0
-0.09,0
-0.092,0
-0.094,0
-0.096,0
-0.098,0
-0.5,0


==> anc/86_humidity_data/1300000.csv <==
0.5,0
0.4,0
0.398,0
0.396,0
0.394,0
0.392,0
0.39,0
0.388,0
0.386,0
0.384,0
0.382,0
0.38,0
0.378,0
0.376,0
0.374,0
0.372,0
0.37,0
0.368,0
0.366,0
0.364,0
0.362,0
0.36,0
0.358,0
0.356,0
0.354,0
0.352,0
0.35,0
0.348,0
0.346,0
0.344,0
0.342,0
0.34,0
0.338,0
0.336,0
0.334,0
0.332,0
0.33,0
0.328,0
0.326,0
0.324,0
0.322,0
0.32,0
0.318,0
0.316,0
0.314,0
0.312,0
0.31,0
0.308,0
0.306,0
0.304,0
0.302,0
0.3,0
0.298,0
0.296,0
0.294,0
0.292,0
0.29,0
0.288,0
0.286,0
0.284,0
0.282,0
0.28,0
0.278,0
0.276,0
0.274,160
0.272,0
0.27,160
0.268,0
0.266,960
0.264,0
0.262,480
0.26,0
0.258,1120
0.256,0
0.254,1440
0.252,0
0.25,2560
0.248,0
0.246,4640
0.244,0
0.242,5440
0.24,0
0.238,8160
0.236,0
0.234,12960
0.232,0
0.23,16640
0.228,0
0.226,24640
0.224,0
0.222,27040
0.22,0
0.218,36800
0.216,0
0.214,43520
0.212,0
0.21,49600
0.208,0
0.206,56000
0.204,0
0.202,62400
0.2,0
0.198,59840
0.196,0
0.194,62560
0.192,0
0.19,65280
0.188,0
0.186,49600
0.184,0
0.182,47680
0.18,0
0.178,39680
0.176,0
0.174,33760
0.172,0
0.17,28160
0.168,0
0.166,15360
0.164,0
0.162,14560
0.16,0
0.158,8640
0.156,0
0.154,5440
0.152,0
0.15,3200
0.148,0
0.146,800
0.144,0
0.142,640
0.14,0
0.138,160
0.136,0
0.134,160
0.132,0
0.13,0
0.128,0
0.126,0
0.124,0
0.122,0
0.12,0
0.118,0
0.116,0
0.114,0
0.112,0
0.11,0
0.108,0
0.106,0
0.104,0
0.102,0
0.1,0
0.098,0
0.096,0
0.094,0
0.092,0
0.09,0
0.088,0
0.086,0
0.084,0
0.082,0
0.08,0
0.078,0
0.076,0
0.074,0
0.072,0
0.07,0
0.068,0
0.066,0
0.064,0
0.062,0
0.06,0
0.058,0
0.056,0
0.054,0
0.052,0
0.05,0
0.048,0
0.046,0
0.044,0
0.042,0
0.04,0
0.038,0
0.036,0
0.034,0
0.032,0
0.03,0
0.028,0
0.026,0
0.024,0
0.022,0
0.02,0
0.018,0
0.016,0
0.014,0
0.012,0
0.01,0
0.00800000000000001,0
0.00600000000000001,0
0.004,0
0.002,0
0,0
-0.002,0
-0.004,0
-0.00600000000000001,0
-0.00800000000000001,0
-0.01,0
-0.012,0
-0.014,0
-0.016,0
-0.018,0
-0.02,0
-0.022,0
-0.024,0
-0.026,0
-0.028,0
-0.03,0
-0.032,0
-0.034,0
-0.036,0
-0.038,0
-0.04,0
-0.042,0
-0.044,0
-0.046,0
-0.048,0
-0.05,0
-0.052,0
-0.054,0
-0.056,0
-0.058,0
-0.06,0
-0.062,0
-0.064,0
-0.066,0
-0.068,0
-0.07,0
-0.072,0
-0.074,0
-0.076,0
-0.078,0
-0.08,0
-0.082,0
-0.084,0
-0.086,0
-0.088,0
-0.09,0
-0.092,0
-0.094,0
-0.096,0
-0.098,0
-0.5,0


==> anc/86_humidity_data/1350000.csv <==
0.75,0
0.6,0
0.597,0
0.594,0
0.591,0
0.588,0
0.585,0
0.582,0
0.579,0
0.576,0
0.573,0
0.57,0
0.567,0
0.564,0
0.561,0
0.558,0
0.555,0
0.552,0
0.549,0
0.546,0
0.543,0
0.54,0
0.537,0
0.534,0
0.531,0
0.528,0
0.525,0
0.522,0
0.519,0
0.516,0
0.513,0
0.51,0
0.507,0
0.504,0
0.501,0
0.498,0
0.495,0
0.492,0
0.489,0
0.486,0
0.483,0
0.48,0
0.477,0
0.474,0
0.471,0
0.468,0
0.465,0
0.462,0
0.459,0
0.456,0
0.453,0
0.45,0
0.447,0
0.444,0
0.441,0
0.438,0
0.435,0
0.432,0
0.429,0
0.426,0
0.423,0
0.42,0
0.417,0
0.414,0
0.411,0
0.408,0
0.405,0
0.402,0
0.399,0
0.396,0
0.393,0
0.39,0
0.387,0
0.384,0
0.381,0
0.378,0
0.375,0
0.372,0
0.369,0
0.366,0
0.363,0
0.36,0
0.357,0
0.354,0
0.351,480
0.348,480
0.345,0
0.342,480
0.339,1440
0.336,1120
0.333,0
0.33,1600
0.327,1920
0.324,3200
0.321,0
0.318,5440
0.315,4800
0.312,6880
0.309,0
0.306,10720
0.303,12640
0.3,16800
0.297,0
0.294,16960
0.291,20160
0.288,27040
0.285,0
0.282,30080
0.279,39200
0.276,33760
0.273,0
0.27,39200
0.267,40160
0.264,45280
0.261,0
0.258,42560
0.255,45920
0.252,43200
0.249,0
0.246,36960
0.243,34400
0.24,27360
0.237,0
0.234,27200
0.231,23040
0.228,21600
0.225,0
0.222,18080
0.219,12000
0.216,9280
0.213,0
0.21,6400
0.207,5760
0.204,3680
0.201,0
0.198,1760
0.195,800
0.192,160
0.189,0
0.186,320
0.183,160
0.18,160
0.177,0
0.174,0
0.171,0
0.168,160
0.165,0
0.162,0
0.159,0
0.156,0
0.153,0
0.15,0
0.147,0
0.144,0
0.141,0
0.138,0
0.135,0
0.132,0
0.129,0
0.126,0
0.123,0
0.12,0
0.117,0
0.114,0
0.111,0
0.108,0
0.105,0
0.102,0
0.099,0
0.096,0
0.093,0
0.09,0
0.087,0
0.084,0
0.081,0
0.078,0
0.075,0
0.072,0
0.069,0
0.0659999999999999,0
0.0629999999999999,0
0.0599999999999999,0
0.0569999999999999,0
0.0539999999999999,0
0.0509999999999999,0
0.0479999999999999,0
0.0449999999999999,0
0.0419999999999999,0
0.0389999999999999,0
0.0359999999999999,0
0.0329999999999999,0
0.0299999999999999,0
0.0269999999999999,0
0.0239999999999999,0
0.021,0
0.018,0
0.015,0
0.012,0
0.00900000000000001,0
0.00600000000000001,0
0.003,0
0,0
-0.003,0
-0.00600000000000001,0
-0.00900000000000001,0
-0.012,0
-0.015,0
-0.018,0
-0.021,0
-0.024,0
-0.027,0
-0.03,0
-0.033,0
-0.036,0
-0.039,0
-0.042,0
-0.045,0
-0.048,0
-0.051,0
-0.054,0
-0.0570000000000001,0
-0.0600000000000001,0
-0.0630000000000001,0
-0.0660000000000001,0
-0.0690000000000001,0
-0.0720000000000001,0
-0.0750000000000001,0
-0.0780000000000001,0
-0.0810000000000001,0
-0.0840000000000001,0
-0.0870000000000001,0
-0.0900000000000001,0
-0.0930000000000001,0
-0.0960000000000001,0
-0.0990000000000001,0
-0.102,0
-0.105,0
-0.108,0
-0.111,0
-0.114,0
-0.117,0
-0.12,0
-0.123,0
-0.126,0
-0.129,0
-0.132,0
-0.135,0
-0.138,0
-0.141,0
-0.144,0
-0.147,0
-0.75,0


==> anc/86_humidity_data/1400000.csv <==
0.75,0
0.6,0
0.597,0
0.594,0
0.591,0
0.588,0
0.585,0
0.582,0
0.579,0
0.576,0
0.573,0
0.57,0
0.567,0
0.564,0
0.561,0
0.558,0
0.555,0
0.552,0
0.549,0
0.546,0
0.543,0
0.54,0
0.537,0
0.534,0
0.531,0
0.528,0
0.525,0
0.522,0
0.519,0
0.516,0
0.513,0
0.51,0
0.507,0
0.504,0
0.501,0
0.498,0
0.495,0
0.492,160
0.489,0
0.486,160
0.483,0
0.48,0
0.477,0
0.474,320
0.471,320
0.468,160
0.465,0
0.462,480
0.459,0
0.456,320
0.453,0
0.45,800
0.447,320
0.444,640
0.441,0
0.438,1280
0.435,1280
0.432,2560
0.429,0
0.426,2880
0.423,3840
0.42,4640
0.417,0
0.414,5120
0.411,5920
0.408,7840
0.405,0
0.402,11040
0.399,12960
0.396,11840
0.393,0
0.39,16000
0.387,17120
0.384,19360
0.381,0
0.378,22720
0.375,25600
0.372,27520
0.369,0
0.366,28160
0.363,29600
0.36,33120
0.357,0
0.354,36800
0.351,40640
0.348,39360
0.345,0
0.342,41120
0.339,36320
0.336,44640
0.333,0
0.33,41280
0.327,37120
0.324,33920
0.321,0
0.318,31840
0.315,29120
0.312,25920
0.309,0
0.306,26880
0.303,24320
0.3,19040
0.297,0
0.294,16000
0.291,13760
0.288,11680
0.285,0
0.282,9280
0.279,7680
0.276,5600
0.273,0
0.27,2560
0.267,3200
0.264,2560
0.261,0
0.258,1760
0.255,960
0.252,800
0.249,0
0.246,640
0.243,480
0.24,160
0.237,0
0.234,160
0.231,480
0.228,0
0.225,0
0.222,0
0.219,0
0.216,0
0.213,0
0.21,0
0.207,0
0.204,0
0.201,0
0.198,0
0.195,0
0.192,0
0.189,0
0.186,0
0.183,0
0.18,0
0.177,0
0.174,0
0.171,0
0.168,0
0.165,0
0.162,0
0.159,0
0.156,0
0.153,0
0.15,0
0.147,0
0.144,0
0.141,0
0.138,0
0.135,0
0.132,0
0.129,0
0.126,0
0.123,0
0.12,0
0.117,0
0.114,0
0.111,0
0.108,0
0.105,0
0.102,0
0.099,0
0.096,0
0.093,0
0.09,0
0.087,0
0.084,0
0.081,0
0.078,0
0.075,0
0.072,0
0.069,0
0.0659999999999999,0
0.0629999999999999,0
0.0599999999999999,0
0.0569999999999999,0
0.0539999999999999,0
0.0509999999999999,0
0.0479999999999999,0
0.0449999999999999,0
0.0419999999999999,0
0.0389999999999999,0
0.0359999999999999,0
0.0329999999999999,0
0.0299999999999999,0
0.0269999999999999,0
0.0239999999999999,0
0.021,0
0.018,0
0.015,0
0.012,0
0.00900000000000001,0
0.00600000000000001,0
0.003,0
0,0
-0.003,0
-0.00600000000000001,0
-0.00900000000000001,0
-0.012,0
-0.015,0
-0.018,0
-0.021,0
-0.024,0
-0.027,0
-0.03,0
-0.033,0
-0.036,0
-0.039,0
-0.042,0
-0.045,0
-0.048,0
-0.051,0
-0.054,0
-0.0570000000000001,0
-0.0600000000000001,0
-0.0630000000000001,0
-0.0660000000000001,0
-0.0690000000000001,0
-0.0720000000000001,0
-0.0750000000000001,0
-0.0780000000000001,0
-0.0810000000000001,0
-0.0840000000000001,0
-0.0870000000000001,0
-0.0900000000000001,0
-0.0930000000000001,0
-0.0960000000000001,0
-0.0990000000000001,0
-0.102,0
-0.105,0
-0.108,0
-0.111,0
-0.114,0
-0.117,0
-0.12,0
-0.123,0
-0.126,0
-0.129,0
-0.132,0
-0.135,0
-0.138,0
-0.141,0
-0.144,0
-0.147,0
-0.75,0


==> anc/86_humidity_data/1450000.csv <==
1.25,0
1,0
0.995,0
0.99,0
0.985,0
0.98,0
0.975,0
0.97,0
0.965,0
0.96,0
0.955,0
0.95,0
0.945,0
0.94,0
0.935,0
0.93,0
0.925,0
0.92,0
0.915,0
0.91,0
0.905,0
0.9,0
0.895,0
0.89,0
0.885,0
0.88,0
0.875,0
0.87,0
0.865,0
0.86,0
0.855,0
0.85,0
0.845,0
0.84,0
0.835,0
0.83,0
0.825,0
0.82,0
0.815,0
0.81,0
0.805,0
0.8,0
0.795,0
0.79,0
0.785,0
0.78,0
0.775,0
0.77,0
0.765,0
0.76,0
0.755,0
0.75,0
0.745,0
0.74,0
0.735,0
0.73,0
0.725,0
0.72,0
0.715,0
0.71,0
0.705,0
0.7,0
0.695,0
0.69,0
0.685,0
0.68,0
0.675,0
0.67,0
0.665,0
0.66,0
0.655,0
0.65,0
0.645,320
0.64,0
0.635,0
0.63,0
0.625,0
0.62,160
0.615,480
0.61,0
0.605,480
0.6,0
0.595,1440
0.59,1440
0.585,0
0.58,1440
0.575,3360
0.57,0
0.565,4800
0.56,0
0.555,6560
0.55,9920
0.545,0
0.54,10400
0.535,18720
0.53,0
0.525,19520
0.52,0
0.515,25440
0.51,28640
0.505,0
0.5,34720
0.495,42880
0.49,0
0.485,42720
0.48,0
0.475,48960
0.47,55680
0.465,0
0.46,49920
0.455,55520
0.45,0
0.445,53440
0.44,0
0.435,47520
0.43,44640
0.425,0
0.42,40800
0.415,32640
0.41,0
0.405,32000
0.4,0
0.395,22560
0.39,15840
0.385,0
0.38,16000
0.375,9920
0.37,0
0.365,7840
0.36,0
0.355,6240
0.35,1760
0.345,0
0.34,1600
0.335,1120
0.33,0
0.325,320
0.32,0
0.315,160
0.31,160
0.305,0
0.3,0
0.295,0
0.29,0
0.285,0
0.28,0
0.275,0
0.27,0
0.265,0
0.26,0
0.255,0
0.25,0
0.245,0
0.24,0
0.235,0
0.23,0
0.225,0
0.22,0
0.215,0
0.21,0
0.205,0
0.2,0
0.195,0
0.19,0
0.185,0
0.18,0
0.175,0
0.17,0
0.165,0
0.16,0
0.155,0
0.15,0
0.145,0
0.14,0
0.135,0
0.13,0
0.125,0
0.12,0
0.115,0
0.11,0
0.105,0
0.1,0
0.095,0
0.09,0
0.085,0
0.08,0
0.075,0
0.07,0
0.0649999999999999,0
0.0599999999999999,0
0.0549999999999999,0
0.0499999999999999,0
0.0449999999999999,0
0.04,0
0.035,0
0.03,0
0.025,0
0.02,0
0.015,0
0.01,0
0.005,0
0,0
-0.00500000000000012,0
-0.01,0
-0.0150000000000001,0
-0.02,0
-0.0249999999999999,0
-0.03,0
-0.0349999999999999,0
-0.04,0
-0.0449999999999999,0
-0.05,0
-0.0549999999999999,0
-0.0600000000000001,0
-0.0649999999999999,0
-0.0700000000000001,0
-0.075,0
-0.0800000000000001,0
-0.085,0
-0.0900000000000001,0
-0.095,0
-0.1,0
-0.105,0
-0.11,0
-0.115,0
-0.12,0
-0.125,0
-0.13,0
-0.135,0
-0.14,0
-0.145,0
-0.15,0
-0.155,0
-0.16,0
-0.165,0
-0.17,0
-0.175,0
-0.18,0
-0.185,0
-0.19,0
-0.195,0
-0.2,0
-0.205,0
-0.21,0
-0.215,0
-0.22,0
-0.225,0
-0.23,0
-0.235,0
-0.24,0
-0.245,0
-1.25,0


==> anc/86_humidity_data/1500000.csv <==
1.5,0
1.2,0
1.194,0
1.188,0
1.182,0
1.176,0
1.17,0
1.164,0
1.158,0
1.152,0
1.146,0
1.14,0
1.134,0
1.128,0
1.122,0
1.116,0
1.11,0
1.104,0
1.098,0
1.092,0
1.086,0
1.08,0
1.074,0
1.068,0
1.062,0
1.056,0
1.05,0
1.044,0
1.038,0
1.032,0
1.026,0
1.02,0
1.014,0
1.008,0
1.002,0
0.996,0
0.99,0
0.984,0
0.978,0
0.972,0
0.966,0
0.96,0
0.954,0
0.948,0
0.942,0
0.936,0
0.93,0
0.924,0
0.918,0
0.912,0
0.906,0
0.9,0
0.894,0
0.888,0
0.882,0
0.876,0
0.87,0
0.864,0
0.858,0
0.852,0
0.846,0
0.84,0
0.834,800
0.828,0
0.822,800
0.816,0
0.81,1120
0.804,0
0.798,1120
0.792,0
0.786,1920
0.78,0
0.774,3200
0.768,0
0.762,5600
0.756,0
0.75,6400
0.744,0
0.738,8480
0.732,0
0.726,12480
0.72,0
0.714,14400
0.708,0
0.702,20800
0.696,0
0.69,28320
0.684,0
0.678,33440
0.672,0
0.666,39040
0.66,0
0.654,49280
0.648,0
0.642,52480
0.636,0
0.63,54560
0.624,0
0.618,63840
0.612,0
0.606,64160
0.6,0
0.594,59360
0.588,0
0.582,56960
0.576,0
0.57,49920
0.564,0
0.558,46400
0.552,0
0.546,39520
0.54,0
0.534,26400
0.528,0
0.522,23680
0.516,0
0.51,16800
0.504,0
0.498,11520
0.492,0
0.486,7040
0.48,0
0.474,6400
0.468,0
0.462,2560
0.456,0
0.45,2080
0.444,0
0.438,1120
0.432,0
0.426,160
0.42,0
0.414,160
0.408,0
0.402,320
0.396,0
0.39,0
0.384,0
0.378,0
0.372,0
0.366,0
0.36,0
0.354,0
0.348,0
0.342,0
0.336,0
0.33,0
0.324,0
0.318,0
0.312,0
0.306,0
0.3,0
0.294,0
0.288,0
0.282,0
0.276,0
0.27,0
0.264,0
0.258,0
0.252,0
0.246,0
0.24,0
0.234,0
0.228,0
0.222,0
0.216,0
0.21,0
0.204,0
0.198,0
0.192,0
0.186,0
0.18,0
0.174,0
0.168,0
0.162,0
0.156,0
0.15,0
0.144,0
0.138,0
0.132,0
0.126,0
0.12,0
0.114,0
0.108,0
0.102,0
0.0959999999999999,0
0.0899999999999999,0
0.0839999999999999,0
0.0779999999999998,0
0.0719999999999998,0
0.0659999999999998,0
0.0599999999999998,0
0.0539999999999998,0
0.0479999999999998,0
0.042,0
0.036,0
0.03,0
0.024,0
0.018,0
0.012,0
0.00600000000000001,0
0,0
-0.00600000000000001,0
-0.012,0
-0.018,0
-0.024,0
-0.03,0
-0.036,0
-0.042,0
-0.048,0
-0.054,0
-0.0600000000000001,0
-0.0660000000000001,0
-0.0720000000000001,0
-0.0780000000000001,0
-0.0840000000000001,0
-0.0900000000000001,0
-0.0960000000000001,0
-0.102,0
-0.108,0
-0.114,0
-0.12,0
-0.126,0
-0.132,0
-0.138,0
-0.144,0
-0.15,0
-0.156,0
-0.162,0
-0.168,0
-0.174,0
-0.18,0
-0.186,0
-0.192,0
-0.198,0
-0.204,0
-0.21,0
-0.216,0
-0.222,0
-0.228,0
-0.234,0
-0.24,0
-0.246,0
-0.252,0
-0.258,0
-0.264,0
-0.27,0
-0.276,0
-0.282,0
-0.288,0
-0.294,0
-1.5,0


==> anc/86_humidity_data/1550000.csv <==
1.75,0
1.4,0
1.393,0
1.386,0
1.379,0
1.372,0
1.365,0
1.358,0
1.351,0
1.344,0
1.337,0
1.33,0
1.323,0
1.316,0
1.309,0
1.302,0
1.295,0
1.288,0
1.281,0
1.274,0
1.267,0
1.26,0
1.253,0
1.246,0
1.239,0
1.232,0
1.225,0
1.218,0
1.211,0
1.204,0
1.197,0
1.19,0
1.183,0
1.176,160
1.169,0
1.162,0
1.155,0
1.148,0
1.141,0
1.134,0
1.127,0
1.12,0
1.113,160
1.106,0
1.099,0
1.092,160
1.085,0
1.078,160
1.071,0
1.064,320
1.057,0
1.05,1280
1.043,0
1.036,0
1.029,1440
1.022,0
1.015,3040
1.008,0
1.001,4480
0.994,0
0.987,0
0.98,5920
0.973,0
0.966,6240
0.959,0
0.952,10880
0.945,0
0.938,14560
0.931,0
0.924,0
0.917,21600
0.91,0
0.903,22880
0.896,0
0.889,32640
0.882,0
0.875,0
0.868,35040
0.861,0
0.854,38720
0.847,0
0.84,50240
0.833,0
0.826,47680
0.819,0
0.812,0
0.805,55840
0.798,0
0.791,52960
0.784,0
0.777,53120
0.77,0
0.763,0
0.756,51200
0.749,0
0.742,42720
0.735,0
0.728,40960
0.721,0
0.714,32960
0.707,0
0.7,0
0.693,31040
0.686,0
0.679,22400
0.672,0
0.665,18400
0.658,0
0.651,0
0.644,12160
0.637,0
0.63,8480
0.623,0
0.616,5280
0.609,0
0.602,2880
0.595,0
0.588,0
0.581,1760
0.574,0
0.567,1440
0.56,0
0.553,320
0.546,0
0.539,0
0.532,0
0.525,0
0.518,160
0.511,0
0.504,0
0.497,0
0.49,0
0.483,0
0.476,0
0.469,0
0.462,0
0.455,0
0.448,0
0.441,0
0.434,0
0.427,0
0.42,0
0.413,0
0.406,0
0.399,0
0.392,0
0.385,0
0.378,0
0.371,0
0.364,0
0.357,0
0.35,0
0.343,0
0.336,0
0.329,0
0.322,0
0.315,0
0.308,0
0.301,0
0.294,0
0.287,0
0.28,0
0.273,0
0.266,0
0.259,0
0.252,0
0.245,0
0.238,0
0.231,0
0.224,0
0.217,0
0.21,0
0.203,0
0.196,0
0.189,0
0.182,0
0.175,0
0.168,0
0.161,0
0.154,0
0.147,0
0.14,0
0.133,0
0.126,0
0.119,0
0.112,0
0.105,0
0.0979999999999999,0
0.091,0
0.0839999999999999,0
0.077,0
0.0699999999999998,0
0.0629999999999999,0
0.0559999999999998,0
0.0489999999999999,0
0.0419999999999998,0
0.0349999999999999,0
0.0279999999999998,0
0.0209999999999999,0
0.0139999999999998,0
0.0069999999999999,0
-2.22044604925031e-16,0
-0.00700000000000012,0
-0.014,0
-0.0210000000000001,0
-0.028,0
-0.0350000000000001,0
-0.042,0
-0.0490000000000002,0
-0.0560000000000001,0
-0.0630000000000002,0
-0.0700000000000001,0
-0.0770000000000002,0
-0.0840000000000001,0
-0.0910000000000002,0
-0.0980000000000001,0
-0.105,0
-0.112,0
-0.119,0
-0.126,0
-0.133,0
-0.14,0
-0.147,0
-0.154,0
-0.161,0
-0.168,0
-0.175,0
-0.182,0
-0.189,0
-0.196,0
-0.203,0
-0.21,0
-0.217,0
-0.224,0
-0.231,0
-0.238,0
-0.245,0
-0.252,0
-0.259,0
-0.266,0
-0.273,0
-0.28,0
-0.287,0
-0.294,0
-0.301,0
-0.308,0
-0.315,0
-0.322,0
-0.329,0
-0.336,0
-0.343,0
-1.75,0


==> anc/86_humidity_data/1600000.csv <==
2.25,0
1.8,0
1.791,0
1.782,0
1.773,0
1.764,0
1.755,0
1.746,0
1.737,0
1.728,0
1.719,0
1.71,0
1.701,0
1.692,0
1.683,0
1.674,0
1.665,0
1.656,0
1.647,0
1.638,0
1.629,0
1.62,0
1.611,0
1.602,0
1.593,0
1.584,0
1.575,0
1.566,0
1.557,0
1.548,0
1.539,0
1.53,0
1.521,0
1.512,0
1.503,0
1.494,0
1.485,0
1.476,0
1.467,0
1.458,0
1.449,0
1.44,0
1.431,0
1.422,0
1.413,0
1.404,0
1.395,0
1.386,0
1.377,0
1.368,0
1.359,0
1.35,160
1.341,320
1.332,0
1.323,480
1.314,0
1.305,480
1.296,0
1.287,1120
1.278,0
1.269,1600
1.26,3520
1.251,0
1.242,4960
1.233,0
1.224,7200
1.215,0
1.206,8800
1.197,10880
1.188,0
1.179,14240
1.17,0
1.161,21600
1.152,0
1.143,27040
1.134,0
1.125,27840
1.116,32960
1.107,0
1.098,50400
1.089,0
1.08,48480
1.071,0
1.062,49280
1.053,49280
1.044,0
1.035,52640
1.026,0
1.017,52480
1.008,0
0.999,50240
0.99,0
0.981,47200
0.972,46400
0.963,0
0.954,42880
0.945,0
0.936,41600
0.927,0
0.918,28800
0.909,28640
0.9,0
0.891,25600
0.882,0
0.873,24000
0.864,0
0.855,14880
0.846,0
0.837,13120
0.828,10720
0.819,0
0.81,8960
0.801,0
0.792,5120
0.783,0
0.774,2560
0.765,2240
0.756,0
0.747,1760
0.738,0
0.729,1120
0.72,0
0.711,480
0.702,0
0.693,480
0.684,160
0.675,0
0.666,160
0.657,0
0.648,0
0.639,0
0.63,0
0.621,0
0.612,0
0.603,0
0.594,0
0.585,0
0.576,0
0.567,0
0.558,0
0.549,0
0.54,0
0.531,0
0.522,0
0.513,0
0.504,0
0.495,0
0.486,0
0.477,0
0.468,0
0.459,0
0.45,0
0.441,0
0.432,0
0.423,0
0.414,0
0.405,0
0.396,0
0.387,0
0.378,0
0.369,0
0.36,0
0.351,0
0.342,0
0.333,0
0.324,0
0.315,0
0.306,0
0.297,0
0.288,0
0.279,0
0.27,0
0.261,0
0.252,0
0.243,0
0.234,0
0.225,0
0.216,0
0.207,0
0.198,0
0.189,0
0.18,0
0.171,0
0.162,0
0.153,0
0.144,0
0.135,0
0.126,0
0.117,0
0.108,0
0.0990000000000002,0
0.0900000000000001,0
0.0810000000000002,0
0.0720000000000003,0
0.0630000000000002,0
0.0540000000000003,0
0.0450000000000002,0
0.0360000000000003,0
0.0270000000000001,0
0.0180000000000002,0
0.00900000000000012,0
2.22044604925031e-16,0
-0.0089999999999999,0
-0.0179999999999998,0
-0.0269999999999999,0
-0.0359999999999998,0
-0.0449999999999997,0
-0.0539999999999998,0
-0.0629999999999997,0
-0.0719999999999998,0
-0.0809999999999997,0
-0.0899999999999999,0
-0.0989999999999998,0
-0.108,0
-0.117,0
-0.126,0
-0.135,0
-0.144,0
-0.153,0
-0.162,0
-0.171,0
-0.18,0
-0.189,0
-0.198,0
-0.207,0
-0.216,0
-0.225,0
-0.234,0
-0.243,0
-0.252,0
-0.261,0
-0.27,0
-0.279,0
-0.288,0
-0.297,0
-0.306,0
-0.315,0
-0.324,0
-0.333,0
-0.342,0
-0.351,0
-0.36,0
-0.369,0
-0.378,0
-0.387,0
-0.396,0
-0.405,0
-0.414,0
-0.423,0
-0.432,0
-0.441,0
-2.25,0


==> anc/86_humidity_data/1650000.csv <==
2.75,0
2.2,0
2.189,0
2.178,0
2.167,0
2.156,0
2.145,0
2.134,0
2.123,0
2.112,0
2.101,0
2.09,0
2.079,0
2.068,0
2.057,0
2.046,0
2.035,0
2.024,0
2.013,0
2.002,0
1.991,0
1.98,0
1.969,0
1.958,0
1.947,0
1.936,0
1.925,0
1.914,0
1.903,0
1.892,0
1.881,0
1.87,0
1.859,0
1.848,0
1.837,0
1.826,0
1.815,0
1.804,0
1.793,0
1.782,0
1.771,0
1.76,0
1.749,0
1.738,0
1.727,0
1.716,0
1.705,0
1.694,0
1.683,0
1.672,0
1.661,160
1.65,0
1.639,0
1.628,320
1.617,0
1.606,320
1.595,320
1.584,1760
1.573,0
1.562,1280
1.551,1920
1.54,0
1.529,1920
1.518,4000
1.507,0
1.496,6240
1.485,6080
1.474,0
1.463,10400
1.452,13920
1.441,0
1.43,12960
1.419,15680
1.408,18400
1.397,0
1.386,23040
1.375,26720
1.364,0
1.353,37760
1.342,36640
1.331,0
1.32,40640
1.309,43840
1.298,0
1.287,43040
1.276,45600
1.265,0
1.254,45280
1.243,46880
1.232,43360
1.221,0
1.21,40640
1.199,35360
1.188,0
1.177,39200
1.166,29440
1.155,0
1.144,30560
1.133,24320
1.122,0
1.111,19200
1.1,22400
1.089,0
1.078,13920
1.067,10720
1.056,8960
1.045,0
1.034,5440
1.023,4960
1.012,0
1.001,3360
0.99,2720
0.979,0
0.968,1760
0.957,960
0.946,0
0.935,640
0.924,800
0.913,0
0.902,640
0.891,320
0.88,480
0.869,0
0.858,160
0.847,0
0.836,0
0.825,160
0.814,0
0.803,0
0.792,0
0.781,0
0.77,0
0.759,0
0.748,0
0.737,0
0.726,0
0.715,0
0.704,0
0.693,0
0.682,0
0.671,0
0.66,0
0.649,0
0.638,0
0.627,0
0.616,0
0.605,0
0.594,0
0.583,0
0.572,0
0.561,0
0.55,0
0.539,0
0.528,0
0.517,0
0.506,0
0.495,0
0.484,0
0.473,0
0.462,0
0.451,0
0.44,0
0.429,0
0.418,0
0.407,0
0.396,0
0.385,0
0.374,0
0.363,0
0.352,0
0.341,0
0.33,0
0.319,0
0.308,0
0.297,0
0.286,0
0.275,0
0.264,0
0.253,0
0.242,0
0.231,0
0.22,0
0.209,0
0.198,0
0.187,0
0.176,0
0.165,0
0.154,0
0.143,0
0.132,0
0.121,0
0.11,0
0.0990000000000002,0
0.0880000000000001,0
0.0770000000000004,0
0.0660000000000003,0
0.0550000000000002,0
0.0440000000000005,0
0.0330000000000004,0
0.0220000000000002,0
0.0110000000000001,0
4.44089209850063e-16,0
-0.0109999999999997,0
-0.0219999999999998,0
-0.0329999999999995,0
-0.0439999999999996,0
-0.0549999999999997,0
-0.0659999999999998,0
-0.0769999999999995,0
-0.0879999999999996,0
-0.0989999999999998,0
-0.11,0
-0.121,0
-0.132,0
-0.143,0
-0.153999999999999,0
-0.165,0
-0.176,0
-0.187,0
-0.198,0
-0.209,0
-0.22,0
-0.231,0
-0.242,0
-0.253,0
-0.264,0
-0.274999999999999,0
-0.286,0
-0.297,0
-0.308,0
-0.319,0
-0.33,0
-0.341,0
-0.352,0
-0.363,0
-0.374,0
-0.385,0
-0.395999999999999,0
-0.407,0
-0.418,0
-0.429,0
-0.44,0
-0.451,0
-0.462,0
-0.473,0
-0.484,0
-0.495,0
-0.506,0
-0.516999999999999,0
-0.528,0
-0.539,0
-2.75,0


==> anc/86_humidity_data/1700000.csv <==
3.5,0
2.8,0
2.786,0
2.772,0
2.758,0
2.744,0
2.73,0
2.716,0
2.702,0
2.688,0
2.674,0
2.66,0
2.646,0
2.632,0
2.618,0
2.604,0
2.59,0
2.576,0
2.562,0
2.548,0
2.534,0
2.52,0
2.506,0
2.492,0
2.478,0
2.464,0
2.45,0
2.436,0
2.422,0
2.408,0
2.394,0
2.38,0
2.366,0
2.352,0
2.338,0
2.324,0
2.31,0
2.296,0
2.282,0
2.268,0
2.254,0
2.24,0
2.226,0
2.212,0
2.198,0
2.184,0
2.17,0
2.156,0
2.142,0
2.128,0
2.114,0
2.1,0
2.086,0
2.072,0
2.058,0
2.044,0
2.03,0
2.016,0
2.002,0
1.988,0
1.974,0
1.96,0
1.946,0
1.932,0
1.918,0
1.904,0
1.89,0
1.876,0
1.862,0
1.848,160
1.834,640
1.82,640
1.806,0
1.792,1600
1.778,2240
1.764,0
1.75,3360
1.736,5120
1.722,0
1.708,6880
1.694,12320
1.68,18240
1.666,0
1.652,23680
1.638,23840
1.624,0
1.61,34400
1.596,39680
1.582,0
1.568,47360
1.554,49600
1.54,51680
1.526,0
1.512,60960
1.498,56960
1.484,0
1.47,56480
1.456,50080
1.442,0
1.428,48160
1.414,43840
1.4,36000
1.386,0
1.372,34720
1.358,26560
1.344,0
1.33,21120
1.316,14080
1.302,0
1.288,12480
1.274,8480
1.26,9280
1.246,0
1.232,5440
1.218,3360
1.204,0
1.19,2080
1.176,2240
1.162,0
1.148,1280
1.134,640
1.12,160
1.106,0
1.092,320
1.078,0
1.064,0
1.05,0
1.036,160
1.022,0
1.008,0
0.994,0
0.98,0
0.966,0
0.952,0
0.938,0
0.924,0
0.91,0
0.896,0
0.882,0
0.868,0
0.854,0
0.84,0
0.826,0
0.812,0
0.798,0
0.784,0
0.77,0
0.756,0
0.742,0
0.728,0
0.714,0
0.7,0
0.686,0
0.672,0
0.658,0
0.644,0
0.63,0
0.616,0
0.602,0
0.588,0
0.574,0
0.56,0
0.546,0
0.532,0
0.518,0
0.504,0
0.49,0
0.476,0
0.462,0
0.448,0
0.434,0
0.42,0
0.406,0
0.392,0
0.378,0
0.364,0
0.35,0
0.336,0
0.322,0
0.308,0
0.294,0
0.28,0
0.266,0
0.252,0
0.238,0
0.224,0
0.21,0
0.196,0
0.182,0
0.168,0
0.154,0
0.14,0
0.126,0
0.112,0
0.0979999999999999,0
0.0839999999999996,0
0.0699999999999998,0
0.0559999999999996,0
0.0419999999999998,0
0.0279999999999996,0
0.0139999999999998,0
-4.44089209850063e-16,0
-0.0140000000000002,0
-0.028,0
-0.0420000000000003,0
-0.0560000000000001,0
-0.0700000000000003,0
-0.0840000000000001,0
-0.0980000000000003,0
-0.112,0
-0.126,0
-0.14,0
-0.154,0
-0.168,0
-0.182,0
-0.196,0
-0.21,0
-0.224,0
-0.238,0
-0.252,0
-0.266,0
-0.28,0
-0.294,0
-0.308,0
-0.322,0
-0.336,0
-0.35,0
-0.364,0
-0.378,0
-0.392,0
-0.406,0
-0.42,0
-0.434,0
-0.448,0
-0.462,0
-0.476,0
-0.49,0
-0.504,0
-0.518,0
-0.532,0
-0.546,0
-0.56,0
-0.574,0
-0.588,0
-0.602,0
-0.616,0
-0.63,0
-0.644,0
-0.658,0
-0.672,0
-0.686,0
-3.5,0


==> anc/86_humidity_data/1750000.csv <==
3.75,0
3,0
2.985,0
2.97,0
2.955,0
2.94,0
2.925,0
2.91,0
2.895,0
2.88,0
2.865,0
2.85,0
2.835,0
2.82,0
2.805,0
2.79,0
2.775,0
2.76,0
2.745,0
2.73,0
2.715,0
2.7,0
2.685,0
2.67,0
2.655,0
2.64,0
2.625,0
2.61,0
2.595,0
2.58,0
2.565,0
2.55,0
2.535,0
2.52,0
2.505,0
2.49,0
2.475,0
2.46,0
2.445,0
2.43,0
2.415,0
2.4,0
2.385,0
2.37,0
2.355,0
2.34,0
2.325,0
2.31,0
2.295,0
2.28,0
2.265,0
2.25,0
2.235,0
2.22,0
2.205,160
2.19,0
2.175,0
2.16,0
2.145,480
2.13,320
2.115,0
2.1,800
2.085,1120
2.07,0
2.055,5440
2.04,0
2.025,7040
2.01,8640
1.995,0
1.98,20640
1.965,25600
1.95,0
1.935,33120
1.92,0
1.905,37600
1.89,48320
1.875,0
1.86,53440
1.845,60480
1.83,0
1.815,58560
1.8,0
1.785,66400
1.77,70240
1.755,0
1.74,50720
1.725,52320
1.71,0
1.695,43520
1.68,0
1.665,40000
1.65,33120
1.635,0
1.62,21120
1.605,17280
1.59,0
1.575,13920
1.56,0
1.545,8320
1.53,6080
1.515,0
1.5,2880
1.485,3200
1.47,0
1.455,2560
1.44,0
1.425,1120
1.41,1600
1.395,0
1.38,0
1.365,320
1.35,0
1.335,0
1.32,0
1.305,0
1.29,0
1.275,0
1.26,0
1.245,0
1.23,0
1.215,0
1.2,0
1.185,0
1.17,0
1.155,0
1.14,0
1.125,0
1.11,0
1.095,0
1.08,0
1.065,0
1.05,0
1.035,0
1.02,0
1.005,0
0.99,0
0.975,0
0.96,0
0.945,0
0.93,0
0.915,0
0.9,0
0.885,0
0.87,0
0.855,0
0.84,0
0.825,0
0.81,0
0.795,0
0.78,0
0.765,0
0.75,0
0.735,0
0.72,0
0.705,0
0.69,0
0.675,0
0.66,0
0.645,0
0.63,0
0.615,0
0.6,0
0.585,0
0.57,0
0.555,0
0.54,0
0.525,0
0.51,0
0.495,0
0.48,0
0.465,0
0.45,0
0.435,0
0.42,0
0.405,0
0.39,0
0.375,0
0.36,0
0.345,0
0.33,0
0.315,0
0.3,0
0.285,0
0.27,0
0.255,0
0.24,0
0.225,0
0.21,0
0.195,0
0.18,0
0.165,0
0.15,0
0.135,0
0.12,0
0.105,0
0.0900000000000003,0
0.0750000000000002,0
0.0600000000000001,0
0.0449999999999999,0
0.0300000000000002,0
0.0150000000000001,0
0,0
-0.0149999999999997,0
-0.0299999999999998,0
-0.0449999999999999,0
-0.0600000000000001,0
-0.0749999999999997,0
-0.0899999999999999,0
-0.105,0
-0.12,0
-0.135,0
-0.15,0
-0.165,0
-0.18,0
-0.195,0
-0.21,0
-0.225,0
-0.24,0
-0.255,0
-0.27,0
-0.285,0
-0.3,0
-0.315,0
-0.33,0
-0.345,0
-0.36,0
-0.375,0
-0.39,0
-0.405,0
-0.42,0
-0.435,0
-0.45,0
-0.465,0
-0.48,0
-0.495,0
-0.51,0
-0.525,0
-0.54,0
-0.555,0
-0.57,0
-0.585,0
-0.6,0
-0.615,0
-0.63,0
-0.645,0
-0.66,0
-0.675,0
-0.69,0
-0.705,0
-0.72,0
-0.735,0
-3.75,0


==> anc/86_humidity_data/1800000.csv <==
4,0
3.2,0
3.184,0
3.168,0
3.152,0
3.136,0
3.12,0
3.104,0
3.088,0
3.072,0
3.056,0
3.04,0
3.024,0
3.008,0
2.992,0
2.976,0
2.96,0
2.944,0
2.928,0
2.912,0
2.896,0
2.88,0
2.864,0
2.848,0
2.832,0
2.816,0
2.8,0
2.784,0
2.768,0
2.752,0
2.736,0
2.72,0
2.704,0
2.688,0
2.672,0
2.656,0
2.64,0
2.624,0
2.608,0
2.592,0
2.576,0
2.56,0
2.544,0
2.528,0
2.512,0
2.496,0
2.48,0
2.464,0
2.448,0
2.432,0
2.416,0
2.4,0
2.384,480
2.368,800
2.352,0
2.336,1440
2.32,2560
2.304,0
2.288,5600
2.272,7520
2.256,0
2.24,12320
2.224,18400
2.208,0
2.192,24000
2.176,31840
2.16,0
2.144,40160
2.128,50080
2.112,0
2.096,56160
2.08,64000
2.064,0
2.048,66560
2.032,66400
2.016,0
2,56800
1.984,55840
1.968,0
1.952,44640
1.936,47520
1.92,0
1.904,39360
1.888,27520
1.872,0
1.856,24960
1.84,16320
1.824,0
1.808,16320
1.792,8640
1.776,0
1.76,4320
1.744,3840
1.728,0
1.712,1600
1.696,1600
1.68,0
1.664,1280
1.648,160
1.632,0
1.616,480
1.6,160
1.584,0
1.568,160
1.552,0
1.536,0
1.52,0
1.504,0
1.488,0
1.472,0
1.456,0
1.44,0
1.424,0
1.408,0
1.392,0
1.376,0
1.36,0
1.344,0
1.328,0
1.312,0
1.296,0
1.28,0
1.264,0
1.248,0
1.232,0
1.216,0
1.2,0
1.184,0
1.168,0
1.152,0
1.136,0
1.12,0
1.104,0
1.088,0
1.072,0
1.056,0
1.04,0
1.024,0
1.008,0
0.992,0
0.976,0
0.96,0
0.944,0
0.928,0
0.912,0
0.896,0
0.88,0
0.864,0
0.848,0
0.832,0
0.816,0
0.8,0
0.784,0
0.768,0
0.752,0
0.736,0
0.72,0
0.704,0
0.688,0
0.672,0
0.656,0
0.64,0
0.624,0
0.608,0
0.592,0
0.576,0
0.56,0
0.544,0
0.528,0
0.512,0
0.496,0
0.48,0
0.464,0
0.448,0
0.432,0
0.416,0
0.4,0
0.384,0
0.368,0
0.352,0
0.336,0
0.32,0
0.304,0
0.288,0
0.272,0
0.256,0
0.24,0
0.224,0
0.208,0
0.192,0
0.176,0
0.16,0
0.144,0
0.128,0
0.112,0
0.0960000000000001,0
0.0800000000000001,0
0.0640000000000001,0
0.048,0
0.032,0
0.016,0
0,0
-0.016,0
-0.032,0
-0.048,0
-0.0640000000000001,0
-0.0800000000000001,0
-0.0960000000000001,0
-0.112,0
-0.128,0
-0.144,0
-0.16,0
-0.176,0
-0.192,0
-0.208,0
-0.224,0
-0.24,0
-0.256,0
-0.272,0
-0.288,0
-0.304,0
-0.32,0
-0.336,0
-0.352,0
-0.368,0
-0.384,0
-0.4,0
-0.416,0
-0.432,0
-0.448,0
-0.464,0
-0.48,0
-0.496,0
-0.512,0
-0.528,0
-0.544,0
-0.56,0
-0.576,0
-0.592,0
-0.608,0
-0.624,0
-0.64,0
-0.656,0
-0.672,0
-0.688,0
-0.704,0
-0.72,0
-0.736,0
-0.752,0
-0.768,0
-0.784,0
-4,0


==> anc/Fig4-humiditydata.csv <==
2025-01-26 01:38:56.433,37.7DHTxx test!,,,,
2025-01-26 01:38:56.552,"Relative Humidity: ","Temperature C: ","Temperature F ","Heat index C: ","Heat Index F "
2025-01-26 01:39:01.581,37.10,20.60,69.08,19.68,67.43
2025-01-26 01:39:06.594,37.20,20.60,69.08,19.69,67.44
2025-01-26 01:39:11.612,37.30,20.70,69.26,19.80,67.64
2025-01-26 01:39:16.625,37.10,20.60,69.08,19.68,67.43
2025-01-26 01:39:21.642,37.00,20.60,69.08,19.68,67.43
2025-01-26 01:39:26.655,37.40,20.70,69.26,19.80,67.64
2025-01-26 01:39:31.673,37.50,20.60,69.08,19.69,67.45
2025-01-26 01:39:36.686,37.80,20.70,69.26,19.81,67.66
2025-01-26 01:39:41.699,38.20,20.70,69.26,19.82,67.68
2025-01-26 01:39:46.716,39.10,20.70,69.26,19.85,67.72
2025-01-26 01:39:51.729,39.30,20.70,69.26,19.85,67.73
2025-01-26 01:39:56.747,39.20,20.70,69.26,19.85,67.73
2025-01-26 01:40:01.760,39.80,20.70,69.26,19.86,67.76
2025-01-26 01:40:06.777,40.10,20.60,69.08,19.76,67.57
2025-01-26 01:40:11.790,40.50,20.60,69.08,19.77,67.59
2025-01-26 01:40:16.804,40.70,20.70,69.26,19.89,67.80
2025-01-26 01:40:21.821,40.70,20.60,69.08,19.78,67.60
2025-01-26 01:40:26.834,41.20,20.60,69.08,19.79,67.62
2025-01-26 01:40:31.851,41.40,20.60,69.08,19.80,67.63
2025-01-26 01:40:36.864,41.60,20.60,69.08,19.80,67.64
2025-01-26 01:40:41.882,41.60,20.60,69.08,19.80,67.64
2025-01-26 01:40:46.895,41.80,20.70,69.26,19.92,67.85
2025-01-26 01:40:51.908,41.90,20.60,69.08,19.81,67.66
2025-01-26 01:40:56.925,42.50,20.60,69.08,19.83,67.69
2025-01-26 01:41:01.939,42.90,20.60,69.08,19.84,67.70
2025-01-26 01:41:06.956,43.10,20.70,69.26,19.95,67.91
2025-01-26 01:41:11.969,43.60,20.60,69.08,19.85,67.74
2025-01-26 01:41:16.986,43.70,20.60,69.08,19.86,67.74
2025-01-26 01:41:21.999,44.20,20.70,69.26,19.98,67.96
2025-01-26 01:41:27.017,44.70,20.60,69.08,19.88,67.79
2025-01-26 01:41:32.030,44.80,20.70,69.26,20.00,67.99
2025-01-26 01:41:37.043,45.20,20.60,69.08,19.90,67.81
2025-01-26 01:41:42.060,45.30,20.60,69.08,19.90,67.82
2025-01-26 01:41:47.074,45.70,20.60,69.08,19.91,67.84
2025-01-26 01:41:52.091,45.90,20.60,69.08,19.91,67.85
2025-01-26 01:41:57.104,46.20,20.60,69.08,19.92,67.86
2025-01-26 01:42:02.121,46.20,20.60,69.08,19.92,67.86
2025-01-26 01:42:07.135,46.60,20.60,69.08,19.93,67.88
2025-01-26 01:42:12.148,46.60,20.60,69.08,19.93,67.88
2025-01-26 01:42:17.165,46.90,20.60,69.08,19.94,67.89
2025-01-26 01:42:22.178,46.90,20.70,69.26,20.05,68.09
2025-01-26 01:42:27.195,47.30,20.60,69.08,19.95,67.91
2025-01-26 01:42:32.209,47.50,20.60,69.08,19.96,67.92
2025-01-26 01:42:37.226,47.70,20.50,68.90,19.85,67.73
2025-01-26 01:42:42.239,48.10,20.60,69.08,19.97,67.95
2025-01-26 01:42:47.252,48.50,20.60,69.08,19.98,67.97
2025-01-26 01:42:52.270,49.00,20.60,69.08,19.99,67.99
2025-01-26 01:42:57.283,49.60,20.50,68.90,19.90,67.82
2025-01-26 01:43:02.300,49.40,20.50,68.90,19.90,67.81
2025-01-26 01:43:07.313,49.60,20.60,69.08,20.01,68.02
2025-01-26 01:43:12.330,49.80,20.50,68.90,19.91,67.83
2025-01-26 01:43:17.344,50.10,20.50,68.90,19.91,67.84
2025-01-26 01:43:22.361,50.40,20.60,69.08,20.03,68.06
2025-01-26 01:43:27.374,50.50,20.60,69.08,20.03,68.06
2025-01-26 01:43:32.387,50.70,20.50,68.90,19.93,67.87
2025-01-26 01:43:37.405,51.00,20.60,69.08,20.05,68.09
2025-01-26 01:43:42.418,51.10,20.50,68.90,19.94,67.89
2025-01-26 01:43:47.435,51.10,20.50,68.90,19.94,67.89
2025-01-26 01:43:52.448,51.50,20.50,68.90,19.95,67.91
2025-01-26 01:43:57.466,51.80,20.50,68.90,19.96,67.92
2025-01-26 01:44:02.479,52.00,20.50,68.90,19.96,67.93
2025-01-26 01:44:07.496,52.30,20.60,69.08,20.08,68.15
2025-01-26 01:44:12.509,52.80,20.60,69.08,20.09,68.17
2025-01-26 01:44:17.522,53.00,20.60,69.08,20.10,68.18
2025-01-26 01:44:22.540,53.10,20.50,68.90,19.99,67.99
2025-01-26 01:44:27.553,53.60,20.50,68.90,20.00,68.01
2025-01-26 01:44:32.570,53.60,20.50,68.90,20.00,68.01
2025-01-26 01:44:37.583,54.00,20.40,68.72,19.91,67.83
2025-01-26 01:44:42.596,54.10,20.60,69.08,20.13,68.23
2025-01-26 01:44:47.614,54.40,20.50,68.90,20.03,68.05
2025-01-26 01:44:52.627,54.50,20.50,68.90,20.03,68.05
2025-01-26 01:44:57.644,54.80,20.40,68.72,19.93,67.87
2025-01-26 01:45:02.657,55.10,20.50,68.90,20.04,68.08
2025-01-26 01:45:07.675,55.20,20.50,68.90,20.05,68.08
2025-01-26 01:45:12.688,55.50,20.50,68.90,20.05,68.10
2025-01-26 01:45:17.701,55.70,20.50,68.90,20.06,68.11
2025-01-26 01:45:22.718,56.10,20.50,68.90,20.07,68.13
2025-01-26 01:45:27.732,56.50,20.50,68.90,20.08,68.15
2025-01-26 01:45:32.749,56.60,20.40,68.72,19.97,67.95
2025-01-26 01:45:37.762,56.80,20.50,68.90,20.09,68.16
2025-01-26 01:45:42.775,57.00,20.50,68.90,20.09,68.17
2025-01-26 01:45:47.792,57.10,20.50,68.90,20.10,68.17
2025-01-26 01:45:52.806,57.60,20.60,69.08,20.22,68.40
2025-01-26 01:45:57.823,58.00,20.50,68.90,20.12,68.22
2025-01-26 01:46:02.836,58.10,20.50,68.90,20.12,68.22
2025-01-26 01:46:07.849,58.50,20.50,68.90,20.13,68.24
2025-01-26 01:46:12.867,58.70,20.50,68.90,20.14,68.25
2025-01-26 01:46:17.880,59.00,20.50,68.90,20.15,68.26
2025-01-26 01:46:22.897,59.20,20.60,69.08,20.26,68.47
2025-01-26 01:46:27.910,59.20,20.50,68.90,20.15,68.27
2025-01-26 01:46:32.923,59.50,20.50,68.90,20.16,68.29
2025-01-26 01:46:37.941,59.60,20.40,68.72,20.05,68.09
2025-01-26 01:46:42.954,59.90,20.50,68.90,20.17,68.31
2025-01-26 01:46:47.971,60.30,20.50,68.90,20.18,68.32
2025-01-26 01:46:52.984,60.60,20.50,68.90,20.19,68.34
2025-01-26 01:46:58.002,60.90,20.40,68.72,20.09,68.15
2025-01-26 01:47:03.015,60.90,20.60,69.08,20.31,68.55
2025-01-26 01:47:08.028,61.20,20.50,68.90,20.20,68.37
2025-01-26 01:47:13.045,61.30,20.60,69.08,20.32,68.57
2025-01-26 01:47:18.059,61.80,20.50,68.90,20.22,68.39
2025-01-26 01:47:23.076,61.80,20.50,68.90,20.22,68.39
2025-01-26 01:47:28.089,62.30,20.50,68.90,20.23,68.42
2025-01-26 01:47:33.106,62.40,20.50,68.90,20.23,68.42
2025-01-26 01:47:38.119,62.60,20.50,68.90,20.24,68.43
2025-01-26 01:47:43.133,62.90,20.60,69.08,20.36,68.64
2025-01-26 01:47:48.150,63.10,20.50,68.90,20.25,68.46
2025-01-26 01:47:53.163,63.50,20.50,68.90,20.26,68.47
2025-01-26 01:47:58.180,63.80,20.50,68.90,20.27,68.49
2025-01-26 01:48:03.194,63.80,20.50,68.90,20.27,68.49
2025-01-26 01:48:08.207,64.20,20.40,68.72,20.17,68.31
2025-01-26 01:48:13.224,64.40,20.50,68.90,20.29,68.52
2025-01-26 01:48:18.237,64.60,20.40,68.72,20.18,68.33
2025-01-26 01:48:23.254,64.70,20.50,68.90,20.29,68.53
2025-01-26 01:48:28.268,64.80,20.50,68.90,20.30,68.54
2025-01-26 01:48:33.285,65.20,20.50,68.90,20.31,68.55
2025-01-26 01:48:38.298,65.40,20.50,68.90,20.31,68.56
2025-01-26 01:48:43.311,65.60,20.50,68.90,20.32,68.57
2025-01-26 01:48:48.329,65.60,20.50,68.90,20.32,68.57
2025-01-26 01:48:53.342,65.60,20.40,68.72,20.21,68.38
2025-01-26 01:48:58.359,65.70,20.40,68.72,20.21,68.38
2025-01-26 01:49:03.372,65.50,20.50,68.90,20.32,68.57
2025-01-26 01:49:08.390,65.80,20.50,68.90,20.32,68.58
2025-01-26 01:49:13.403,65.80,20.40,68.72,20.21,68.38
2025-01-26 01:49:18.416,65.90,20.50,68.90,20.33,68.59
2025-01-26 01:49:23.433,65.80,20.50,68.90,20.32,68.58
2025-01-26 01:49:28.446,66.30,20.50,68.90,20.34,68.61
2025-01-26 01:49:33.464,66.20,20.40,68.72,20.22,68.40
2025-01-26 01:49:38.477,66.40,20.40,68.72,20.23,68.41
2025-01-26 01:49:43.490,66.70,20.40,68.72,20.24,68.43
2025-01-26 01:49:48.507,66.50,20.40,68.72,20.23,68.42
2025-01-26 01:49:53.520,66.80,20.40,68.72,20.24,68.43
2025-01-26 01:49:58.538,66.70,20.50,68.90,20.35,68.62
2025-01-26 01:50:03.551,67.00,20.50,68.90,20.35,68.64
2025-01-26 01:50:08.568,67.30,20.40,68.72,20.25,68.46
2025-01-26 01:50:13.581,67.30,20.50,68.90,20.36,68.65
2025-01-26 01:50:18.595,67.50,20.50,68.90,20.37,68.66
2025-01-26 01:50:23.612,67.90,20.50,68.90,20.38,68.68
2025-01-26 01:50:28.625,67.50,20.40,68.72,20.26,68.46
2025-01-26 01:50:33.642,67.80,20.50,68.90,20.38,68.68
2025-01-26 01:50:38.656,68.00,20.50,68.90,20.38,68.69
2025-01-26 01:50:43.673,68.00,20.50,68.90,20.38,68.69
2025-01-26 01:50:48.686,68.20,20.50,68.90,20.39,68.70
2025-01-26 01:50:53.699,68.10,20.50,68.90,20.38,68.69
2025-01-26 01:50:58.717,68.40,20.50,68.90,20.39,68.70
2025-01-26 01:51:03.730,68.80,20.40,68.72,20.29,68.53
2025-01-26 01:51:08.747,68.40,20.50,68.90,20.39,68.70
2025-01-26 01:51:13.760,68.90,20.50,68.90,20.40,68.73
2025-01-26 01:51:18.777,69.00,20.40,68.72,20.30,68.53
2025-01-26 01:51:23.791,69.20,20.50,68.90,20.41,68.74
2025-01-26 01:51:28.804,69.30,20.50,68.90,20.41,68.75
2025-01-26 01:51:33.821,69.40,20.40,68.72,20.31,68.55
2025-01-26 01:51:38.834,69.60,20.50,68.90,20.42,68.76
2025-01-26 01:51:43.852,69.70,20.50,68.90,20.43,68.77
2025-01-26 01:51:48.865,69.90,20.50,68.90,20.43,68.78
2025-01-26 01:51:53.882,70.10,20.50,68.90,20.44,68.78
2025-01-26 01:51:58.895,70.20,20.40,68.72,20.33,68.59
2025-01-26 01:52:03.908,70.60,20.50,68.90,20.45,68.81
2025-01-26 01:52:08.926,70.60,20.50,68.90,20.45,68.81
2025-01-26 01:52:13.939,71.00,20.40,68.72,20.35,68.63
2025-01-26 01:52:18.956,71.10,20.50,68.90,20.46,68.83
2025-01-26 01:52:23.969,70.90,20.50,68.90,20.46,68.82
2025-01-26 01:52:28.983,71.40,20.50,68.90,20.47,68.85
2025-01-26 01:52:34.000,71.60,20.50,68.90,20.47,68.86
2025-01-26 01:52:39.013,71.60,20.50,68.90,20.47,68.86
2025-01-26 01:52:44.030,71.80,20.50,68.90,20.48,68.86
2025-01-26 01:52:49.043,72.00,20.50,68.90,20.49,68.87
2025-01-26 01:52:54.061,72.10,20.50,68.90,20.49,68.88
2025-01-26 01:52:59.074,72.20,20.50,68.90,20.49,68.88
2025-01-26 01:53:04.087,72.10,20.50,68.90,20.49,68.88
2025-01-26 01:53:09.104,72.00,20.50,68.90,20.49,68.87
2025-01-26 01:53:14.118,72.20,20.50,68.90,20.49,68.88
2025-01-26 01:53:19.135,72.50,20.50,68.90,20.50,68.90
2025-01-26 01:53:24.148,72.70,20.50,68.90,20.50,68.91
2025-01-26 01:53:29.165,72.70,20.40,68.72,20.39,68.71
2025-01-26 01:53:34.179,72.80,20.50,68.90,20.51,68.91
2025-01-26 01:53:39.192,72.80,20.50,68.90,20.51,68.91
2025-01-26 01:53:44.209,73.20,20.50,68.90,20.52,68.93
2025-01-26 01:53:49.222,73.20,20.50,68.90,20.52,68.93
2025-01-26 01:53:54.239,73.50,20.50,68.90,20.52,68.94
2025-01-26 01:53:59.253,73.60,20.50,68.90,20.53,68.95
2025-01-26 01:54:04.270,73.80,20.50,68.90,20.53,68.96
2025-01-26 01:54:09.283,73.80,20.40,68.72,20.42,68.76
2025-01-26 01:54:14.300,74.40,20.50,68.90,20.55,68.99
2025-01-26 01:54:19.314,74.40,20.50,68.90,20.55,68.99
2025-01-26 01:54:24.327,74.90,20.50,68.90,20.56,69.01
2025-01-26 01:54:29.344,75.50,20.50,68.90,20.58,69.04
2025-01-26 01:54:34.357,75.80,20.50,68.90,20.58,69.05
2025-01-26 01:54:39.375,75.90,20.50,68.90,20.59,69.06
2025-01-26 01:54:44.388,76.10,20.60,69.08,20.70,69.26
2025-01-26 01:54:49.405,76.10,20.50,68.90,20.59,69.07
2025-01-26 01:54:54.418,76.40,20.50,68.90,20.60,69.08
2025-01-26 01:54:59.436,76.50,20.50,68.90,20.60,69.09
2025-01-26 01:55:04.449,76.70,20.50,68.90,20.61,69.09
2025-01-26 01:55:09.462,76.80,20.50,68.90,20.61,69.10
2025-01-26 01:55:14.479,77.00,20.50,68.90,20.62,69.11
2025-01-26 01:55:19.492,77.00,20.60,69.08,20.73,69.31
2025-01-26 01:55:24.510,77.20,20.50,68.90,20.62,69.12
2025-01-26 01:55:29.523,77.30,20.50,68.90,20.62,69.12
2025-01-26 01:55:34.540,77.60,20.50,68.90,20.63,69.14
2025-01-26 01:55:39.553,77.50,20.60,69.08,20.74,69.33
2025-01-26 01:55:44.566,77.80,20.50,68.90,20.64,69.15
2025-01-26 01:55:49.584,77.90,20.50,68.90,20.64,69.15
2025-01-26 01:55:54.597,77.90,20.50,68.90,20.64,69.15
2025-01-26 01:55:59.614,78.10,20.60,69.08,20.75,69.36
2025-01-26 01:56:04.627,78.10,20.50,68.90,20.64,69.16
2025-01-26 01:56:09.645,78.40,20.50,68.90,20.65,69.17
2025-01-26 01:56:14.658,78.40,20.50,68.90,20.65,69.17
2025-01-26 01:56:19.671,78.50,20.50,68.90,20.66,69.18
2025-01-26 01:56:24.688,78.80,20.50,68.90,20.66,69.19
2025-01-26 01:56:29.701,78.60,20.50,68.90,20.66,69.18
2025-01-26 01:56:34.719,78.80,20.50,68.90,20.66,69.19
2025-01-26 01:56:39.732,78.90,20.50,68.90,20.67,69.20
2025-01-26 01:56:44.745,79.20,20.50,68.90,20.67,69.21
2025-01-26 01:56:49.762,79.10,20.50,68.90,20.67,69.21
2025-01-26 01:56:54.776,79.30,20.50,68.90,20.68,69.22
2025-01-26 01:56:59.793,79.50,20.60,69.08,20.79,69.42
2025-01-26 01:57:04.806,79.60,20.60,69.08,20.79,69.43
2025-01-26 01:57:09.823,79.50,20.50,68.90,20.68,69.23
2025-01-26 01:57:14.837,79.80,20.50,68.90,20.69,69.24
2025-01-26 01:57:19.854,79.90,20.50,68.90,20.69,69.25
2025-01-26 01:57:24.867,80.00,20.50,68.90,20.69,69.25
2025-01-26 01:57:29.880,80.20,20.50,68.90,20.70,69.26
2025-01-26 01:57:34.898,80.00,20.50,68.90,20.69,69.25
2025-01-26 01:57:39.911,80.30,20.50,68.90,20.70,69.26
2025-01-26 01:57:44.928,80.30,20.50,68.90,20.70,69.26
2025-01-26 01:57:49.941,80.50,20.50,68.90,20.71,69.27
2025-01-26 01:57:54.958,80.50,20.40,68.72,20.60,69.08
2025-01-26 01:57:59.972,80.70,20.50,68.90,20.71,69.28
2025-01-26 01:58:04.989,80.80,20.50,68.90,20.72,69.29
2025-01-26 01:58:10.002,80.70,20.40,68.72,20.60,69.08
2025-01-26 01:58:15.015,81.00,20.50,68.90,20.72,69.30
2025-01-26 01:58:20.033,81.00,20.50,68.90,20.72,69.30
2025-01-26 01:58:25.046,81.00,20.50,68.90,20.72,69.30
2025-01-26 01:58:30.063,81.10,20.60,69.08,20.83,69.50
2025-01-26 01:58:35.076,81.50,20.40,68.72,20.62,69.12
2025-01-26 01:58:40.094,81.50,20.50,68.90,20.73,69.32
2025-01-26 01:58:45.107,81.50,20.50,68.90,20.73,69.32
2025-01-26 01:58:50.124,81.60,20.50,68.90,20.74,69.33
2025-01-26 01:58:55.137,81.80,20.50,68.90,20.74,69.33
2025-01-26 01:59:00.150,81.80,20.50,68.90,20.74,69.33
2025-01-26 01:59:05.168,81.80,20.50,68.90,20.74,69.33
2025-01-26 01:59:10.181,81.80,20.50,68.90,20.74,69.33
2025-01-26 01:59:15.198,82.00,20.50,68.90,20.75,69.34
2025-01-26 01:59:20.211,82.10,20.50,68.90,20.75,69.35
2025-01-26 01:59:25.224,82.30,20.50,68.90,20.75,69.36
2025-01-26 01:59:30.242,82.40,20.50,68.90,20.76,69.36
2025-01-26 01:59:35.255,82.50,20.50,68.90,20.76,69.37
2025-01-26 01:59:40.272,82.50,20.50,68.90,20.76,69.37
2025-01-26 01:59:45.285,82.60,20.50,68.90,20.76,69.37
2025-01-26 01:59:50.303,82.80,20.40,68.72,20.66,69.18
2025-01-26 01:59:55.316,82.80,20.50,68.90,20.77,69.38
2025-01-26 02:00:00.329,82.90,20.50,68.90,20.77,69.39
2025-01-26 02:00:05.346,83.10,20.50,68.90,20.78,69.40
2025-01-26 02:00:10.360,83.20,20.50,68.90,20.78,69.40
2025-01-26 02:00:15.377,83.20,20.50,68.90,20.78,69.40
2025-01-26 02:00:20.390,83.40,20.60,69.08,20.89,69.61
2025-01-26 02:00:25.403,83.50,20.50,68.90,20.79,69.41
2025-01-26 02:00:30.420,83.40,20.50,68.90,20.78,69.41
2025-01-26 02:00:35.434,83.60,20.50,68.90,20.79,69.42
2025-01-26 02:00:40.451,83.60,20.50,68.90,20.79,69.42
2025-01-26 02:00:45.464,83.70,20.50,68.90,20.79,69.42
2025-01-26 02:00:50.477,83.90,20.60,69.08,20.91,69.63
2025-01-26 02:00:55.495,83.90,20.50,68.90,20.80,69.43
2025-01-26 02:01:00.508,84.00,20.60,69.08,20.91,69.64
2025-01-26 02:01:05.525,84.10,20.60,69.08,20.91,69.64
2025-01-26 02:01:10.538,84.20,20.50,68.90,20.80,69.45
2025-01-26 02:01:15.556,84.30,20.50,68.90,20.81,69.45
2025-01-26 02:01:20.569,84.30,20.50,68.90,20.81,69.45
2025-01-26 02:01:25.582,84.50,20.50,68.90,20.81,69.46
2025-01-26 02:01:30.599,84.70,20.50,68.90,20.82,69.47
2025-01-26 02:01:35.612,84.50,20.50,68.90,20.81,69.46
2025-01-26 02:01:40.630,84.60,20.60,69.08,20.92,69.66
2025-01-26 02:01:45.643,84.80,20.60,69.08,20.93,69.67
2025-01-26 02:01:50.660,84.90,20.60,69.08,20.93,69.68
2025-01-26 02:01:55.673,85.00,20.50,68.90,20.82,69.48
2025-01-26 02:02:00.687,85.00,20.50,68.90,20.82,69.48
2025-01-26 02:02:05.704,85.20,20.50,68.90,20.83,69.49
2025-01-26 02:02:10.717,85.20,20.50,68.90,20.83,69.49
2025-01-26 02:02:15.734,85.20,20.50,68.90,20.83,69.49
2025-01-26 02:02:20.747,85.40,20.50,68.90,20.84,69.50
2025-01-26 02:02:25.761,85.40,20.50,68.90,20.84,69.50
2025-01-26 02:02:30.778,85.40,20.50,68.90,20.84,69.50
2025-01-26 02:02:35.791,85.50,20.50,68.90,20.84,69.51
2025-01-26 02:02:40.808,85.70,20.50,68.90,20.84,69.52
2025-01-26 02:02:45.821,85.70,20.50,68.90,20.84,69.52
2025-01-26 02:02:50.839,85.70,20.50,68.90,20.84,69.52
2025-01-26 02:02:55.852,85.90,20.50,68.90,20.85,69.53
2025-01-26 02:03:00.865,85.90,20.50,68.90,20.85,69.53
2025-01-26 02:03:05.883,86.00,20.50,68.90,20.85,69.53
2025-01-26 02:03:10.896,86.10,20.60,69.08,20.96,69.73
2025-01-26 02:03:15.913,86.20,20.60,69.08,20.97,69.74
2025-01-26 02:03:20.926,86.30,20.60,69.08,20.97,69.74
2025-01-26 02:03:25.943,86.40,20.50,68.90,20.86,69.55
2025-01-26 02:03:30.957,86.40,20.60,69.08,20.97,69.75
2025-01-26 02:03:35.970,86.40,20.50,68.90,20.86,69.55
2025-01-26 02:03:40.987,86.60,20.50,68.90,20.87,69.56
2025-01-26 02:03:46.000,86.60,20.60,69.08,20.98,69.76
2025-01-26 02:03:51.018,86.70,20.60,69.08,20.98,69.76
2025-01-26 02:03:56.031,86.70,20.50,68.90,20.87,69.56
2025-01-26 02:04:01.048,86.80,20.50,68.90,20.87,69.57
2025-01-26 02:04:06.061,86.90,20.50,68.90,20.87,69.57
2025-01-26 02:04:11.074,86.80,20.60,69.08,20.98,69.77
2025-01-26 02:04:16.092,87.00,20.50,68.90,20.88,69.58
2025-01-26 02:04:21.105,86.90,20.60,69.08,20.98,69.77
2025-01-26 02:04:26.122,87.10,20.60,69.08,20.99,69.78
2025-01-26 02:04:31.135,87.10,20.50,68.90,20.88,69.58
2025-01-26 02:04:36.153,87.30,20.60,69.08,20.99,69.79
2025-01-26 02:04:41.166,87.20,20.50,68.90,20.88,69.59
2025-01-26 02:04:46.179,87.20,20.60,69.08,20.99,69.79
2025-01-26 02:04:51.196,87.20,20.60,69.08,20.99,69.79
2025-01-26 02:04:56.209,87.40,20.50,68.90,20.89,69.60
2025-01-26 02:05:01.227,87.50,20.50,68.90,20.89,69.60
2025-01-26 02:05:06.240,87.50,20.50,68.90,20.89,69.60
2025-01-26 02:05:11.257,87.60,20.50,68.90,20.89,69.61
2025-01-26 02:05:16.270,87.70,20.50,68.90,20.90,69.61
2025-01-26 02:05:21.288,87.60,20.60,69.08,21.00,69.81
2025-01-26 02:05:26.301,87.80,20.60,69.08,21.01,69.81
2025-01-26 02:05:31.314,87.80,20.60,69.08,21.01,69.81
2025-01-26 02:05:36.331,87.80,20.50,68.90,20.90,69.62
2025-01-26 02:05:41.345,87.90,20.50,68.90,20.90,69.62
2025-01-26 02:05:46.362,88.00,20.50,68.90,20.90,69.63
2025-01-26 02:05:51.375,88.00,20.50,68.90,20.90,69.63
2025-01-26 02:05:56.392,87.90,20.60,69.08,21.01,69.82
2025-01-26 02:06:01.405,88.00,20.60,69.08,21.01,69.82
2025-01-26 02:06:06.423,87.90,20.50,68.90,20.90,69.62
2025-01-26 02:06:11.436,88.00,20.60,69.08,21.01,69.82
2025-01-26 02:06:16.449,88.20,20.50,68.90,20.91,69.64
2025-01-26 02:06:21.466,88.20,20.50,68.90,20.91,69.64
2025-01-26 02:06:26.480,88.10,20.50,68.90,20.91,69.63
2025-01-26 02:06:31.497,88.20,20.50,68.90,20.91,69.64
2025-01-26 02:06:36.510,88.20,20.50,68.90,20.91,69.64
2025-01-26 02:06:41.523,88.40,20.60,69.08,21.02,69.84
2025-01-26 02:06:46.540,88.30,20.50,68.90,20.91,69.64
2025-01-26 02:06:51.554,88.40,20.50,68.90,20.91,69.64
2025-01-26 02:06:56.571,88.40,20.50,68.90,20.91,69.64
2025-01-26 02:07:01.584,88.30,20.50,68.90,20.91,69.64
2025-01-26 02:07:06.602,88.40,20.60,69.08,21.02,69.84
2025-01-26 02:07:11.615,88.50,20.50,68.90,20.92,69.65
2025-01-26 02:07:16.628,88.50,20.60,69.08,21.03,69.85
2025-01-26 02:07:21.645,88.50,20.50,68.90,20.92,69.65
2025-01-26 02:07:26.658,88.50,20.50,68.90,20.92,69.65
2025-01-26 02:07:31.676,88.70,20.60,69.08,21.03,69.86
2025-01-26 02:07:36.689,88.70,20.50,68.90,20.92,69.66
2025-01-26 02:07:41.706,88.70,20.50,68.90,20.92,69.66
2025-01-26 02:07:46.719,88.60,20.50,68.90,20.92,69.65
2025-01-26 02:07:51.737,88.70,20.50,68.90,20.92,69.66
2025-01-26 02:07:56.750,88.80,20.60,69.08,21.03,69.86
2025-01-26 02:08:01.763,88.80,20.60,69.08,21.03,69.86
2025-01-26 02:08:06.780,88.80,20.50,68.90,20.92,69.66
2025-01-26 02:08:11.793,89.00,20.50,68.90,20.93,69.67
2025-01-26 02:08:16.811,89.00,20.50,68.90,20.93,69.67
2025-01-26 02:08:21.824,88.80,20.60,69.08,21.03,69.86
2025-01-26 02:08:26.841,88.90,20.50,68.90,20.93,69.67
2025-01-26 02:08:31.854,89.00,20.50,68.90,20.93,69.67
2025-01-26 02:08:36.868,89.00,20.60,69.08,21.04,69.87
2025-01-26 02:08:41.885,89.10,20.60,69.08,21.04,69.88
2025-01-26 02:08:46.898,89.10,20.60,69.08,21.04,69.88
2025-01-26 02:08:51.915,89.10,20.50,68.90,20.93,69.68
2025-01-26 02:08:56.928,89.10,20.50,68.90,20.93,69.68
2025-01-26 02:09:01.946,89.00,20.50,68.90,20.93,69.67
2025-01-26 02:09:06.959,89.30,20.60,69.08,21.05,69.89
2025-01-26 02:09:11.976,89.20,20.60,69.08,21.04,69.88
2025-01-26 02:09:16.989,89.10,20.50,68.90,20.93,69.68
2025-01-26 02:09:22.003,89.20,20.50,68.90,20.93,69.68
2025-01-26 02:09:27.020,89.20,20.50,68.90,20.93,69.68
2025-01-26 02:09:32.033,89.20,20.60,69.08,21.04,69.88
2025-01-26 02:09:37.050,89.40,20.60,69.08,21.05,69.89
2025-01-26 02:09:42.064,89.30,20.60,69.08,21.05,69.89
2025-01-26 02:09:47.081,89.30,20.60,69.08,21.05,69.89
2025-01-26 02:09:52.094,89.40,20.50,68.90,20.94,69.69
2025-01-26 02:09:57.111,89.40,20.50,68.90,20.94,69.69
2025-01-26 02:10:02.125,89.50,20.60,69.08,21.05,69.89
2025-01-26 02:10:07.138,89.60,20.60,69.08,21.05,69.90
2025-01-26 02:10:12.155,89.70,20.60,69.08,21.06,69.90
2025-01-26 02:10:17.168,89.50,20.50,68.90,20.94,69.70
2025-01-26 02:10:22.185,89.70,20.60,69.08,21.06,69.90
2025-01-26 02:10:27.199,89.60,20.60,69.08,21.05,69.90
2025-01-26 02:10:32.216,89.80,20.70,69.26,21.17,70.11
2025-01-26 02:10:37.229,89.60,20.60,69.08,21.05,69.90
2025-01-26 02:10:42.242,89.70,20.60,69.08,21.06,69.90
2025-01-26 02:10:47.260,89.70,20.50,68.90,20.95,69.71
2025-01-26 02:10:52.273,89.70,20.50,68.90,20.95,69.71
2025-01-26 02:10:57.290,89.60,20.50,68.90,20.94,69.70
2025-01-26 02:11:02.303,89.80,20.60,69.08,21.06,69.91
2025-01-26 02:11:07.316,89.80,20.50,68.90,20.95,69.71
2025-01-26 02:11:12.334,89.90,20.60,69.08,21.06,69.91
2025-01-26 02:11:17.347,89.80,20.60,69.08,21.06,69.91
2025-01-26 02:11:22.364,89.80,20.60,69.08,21.06,69.91
2025-01-26 02:11:27.377,89.80,20.60,69.08,21.06,69.91
2025-01-26 02:11:32.390,89.90,20.50,68.90,20.95,69.72
2025-01-26 02:11:37.408,89.90,20.60,69.08,21.06,69.91
2025-01-26 02:11:42.421,89.90,20.60,69.08,21.06,69.91
2025-01-26 02:11:47.438,90.00,20.60,69.08,21.07,69.92
2025-01-26 02:11:52.451,89.90,20.60,69.08,21.06,69.91
2025-01-26 02:11:57.465,90.00,20.60,69.08,21.07,69.92
2025-01-26 02:12:02.482,90.00,20.60,69.08,21.07,69.92
2025-01-26 02:12:07.495,89.90,20.60,69.08,21.06,69.91
2025-01-26 02:12:12.512,89.90,20.60,69.08,21.06,69.91
2025-01-26 02:12:17.526,90.10,20.50,68.90,20.96,69.72
2025-01-26 02:12:22.543,90.00,20.50,68.90,20.96,69.72
2025-01-26 02:12:27.556,90.20,20.60,69.08,21.07,69.93
2025-01-26 02:12:32.569,90.00,20.50,68.90,20.96,69.72
2025-01-26 02:12:37.587,90.10,20.60,69.08,21.07,69.92
2025-01-26 02:12:42.600,90.10,20.60,69.08,21.07,69.92
2025-01-26 02:12:47.617,90.10,20.60,69.08,21.07,69.92
2025-01-26 02:12:52.630,90.20,20.60,69.08,21.07,69.93
2025-01-26 02:12:57.648,90.10,20.60,69.08,21.07,69.92
2025-01-26 02:13:02.661,90.00,20.50,68.90,20.96,69.72
2025-01-26 02:13:07.674,90.10,20.60,69.08,21.07,69.92
2025-01-26 02:13:12.691,90.00,20.60,69.08,21.07,69.92
2025-01-26 02:13:17.704,90.20,20.60,69.08,21.07,69.93
2025-01-26 02:13:22.722,90.30,20.60,69.08,21.07,69.93
2025-01-26 02:13:27.735,90.30,20.60,69.08,21.07,69.93
2025-01-26 02:13:32.748,90.20,20.60,69.08,21.07,69.93
2025-01-26 02:13:37.765,90.30,20.60,69.08,21.07,69.93
2025-01-26 02:13:42.778,90.20,20.50,68.90,20.96,69.73
2025-01-26 02:13:47.796,90.20,20.60,69.08,21.07,69.93
2025-01-26 02:13:52.809,90.20,20.60,69.08,21.07,69.93
2025-01-26 02:13:57.826,90.30,20.70,69.26,21.18,70.13
2025-01-26 02:14:02.839,90.20,20.60,69.08,21.07,69.93
2025-01-26 02:14:07.857,90.20,20.60,69.08,21.07,69.93
2025-01-26 02:14:12.870,90.30,20.70,69.26,21.18,70.13
2025-01-26 02:14:17.883,90.30,20.60,69.08,21.07,69.93
2025-01-26 02:14:22.900,90.30,20.60,69.08,21.07,69.93
2025-01-26 02:14:27.914,90.20,20.60,69.08,21.07,69.93
2025-01-26 02:14:32.931,90.40,20.60,69.08,21.08,69.94
2025-01-26 02:14:37.944,90.30,20.60,69.08,21.07,69.93
2025-01-26 02:14:42.961,90.30,20.60,69.08,21.07,69.93
2025-01-26 02:14:47.974,90.40,20.60,69.08,21.08,69.94
2025-01-26 02:14:52.988,90.30,20.60,69.08,21.07,69.93
2025-01-26 02:14:58.005,90.30,20.60,69.08,21.07,69.93
2025-01-26 02:15:03.018,90.40,20.60,69.08,21.08,69.94
2025-01-26 02:15:08.035,90.40,20.60,69.08,21.08,69.94
2025-01-26 02:15:13.049,90.30,20.60,69.08,21.07,69.93
2025-01-26 02:15:18.062,90.40,20.60,69.08,21.08,69.94
2025-01-26 02:15:23.079,90.40,20.60,69.08,21.08,69.94
2025-01-26 02:15:28.092,90.30,20.60,69.08,21.07,69.93
2025-01-26 02:15:33.110,90.50,20.60,69.08,21.08,69.94
2025-01-26 02:15:38.123,90.50,20.50,68.90,20.97,69.74
2025-01-26 02:15:43.140,90.30,20.60,69.08,21.07,69.93
2025-01-26 02:15:48.153,90.30,20.50,68.90,20.96,69.73
2025-01-26 02:15:53.166,90.40,20.60,69.08,21.08,69.94
2025-01-26 02:15:58.184,90.40,20.50,68.90,20.97,69.74
2025-01-26 02:16:03.197,90.40,20.60,69.08,21.08,69.94
2025-01-26 02:16:08.214,90.40,20.50,68.90,20.97,69.74
2025-01-26 02:16:13.227,90.50,20.60,69.08,21.08,69.94
2025-01-26 02:16:18.241,90.40,20.60,69.08,21.08,69.94
2025-01-26 02:16:23.258,90.30,20.50,68.90,20.96,69.73
2025-01-26 02:16:28.271,90.20,20.50,68.90,20.96,69.73
2025-01-26 02:16:33.288,90.40,20.60,69.08,21.08,69.94
2025-01-26 02:16:38.301,90.30,20.50,68.90,20.96,69.73
2025-01-26 02:16:43.319,90.20,20.50,68.90,20.96,69.73
2025-01-26 02:16:48.332,90.30,20.50,68.90,20.96,69.73
2025-01-26 02:16:53.349,90.30,20.50,68.90,20.96,69.73
2025-01-26 02:16:58.362,90.30,20.40,68.72,20.85,69.54
2025-01-26 02:17:03.376,90.30,20.50,68.90,20.96,69.73
2025-01-26 02:17:08.393,90.20,20.50,68.90,20.96,69.73
2025-01-26 02:17:13.406,90.20,20.50,68.90,20.96,69.73
2025-01-26 02:17:18.423,90.20,20.50,68.90,20.96,69.73
2025-01-26 02:17:23.437,90.20,20.60,69.08,21.07,69.93
2025-01-26 02:17:28.454,90.10,20.50,68.90,20.96,69.72
2025-01-26 02:17:33.467,90.20,20.50,68.90,20.96,69.73
2025-01-26 02:17:38.480,90.10,20.50,68.90,20.96,69.72
2025-01-26 02:17:43.497,90.00,20.50,68.90,20.96,69.72
2025-01-26 02:17:48.511,90.10,20.50,68.90,20.96,69.72
2025-01-26 02:17:53.528,90.00,20.50,68.90,20.96,69.72
2025-01-26 02:17:58.541,90.30,20.50,68.90,20.96,69.73
2025-01-26 02:18:03.558,90.10,20.50,68.90,20.96,69.72
2025-01-26 02:18:08.572,90.10,20.60,69.08,21.07,69.92
2025-01-26 02:18:13.585,90.10,20.50,68.90,20.96,69.72
2025-01-26 02:18:18.602,90.00,20.50,68.90,20.96,69.72
2025-01-26 02:18:23.615,90.20,20.50,68.90,20.96,69.73
2025-01-26 02:18:28.633,90.00,20.50,68.90,20.96,69.72
2025-01-26 02:18:33.646,90.10,20.50,68.90,20.96,69.72
2025-01-26 02:18:38.659,89.90,20.40,68.72,20.84,69.52
2025-01-26 02:18:43.676,89.90,20.50,68.90,20.95,69.72
2025-01-26 02:18:48.689,90.00,20.50,68.90,20.96,69.72
2025-01-26 02:18:53.707,89.90,20.50,68.90,20.95,69.72
2025-01-26 02:18:58.720,89.90,20.50,68.90,20.95,69.72
2025-01-26 02:19:03.737,89.90,20.40,68.72,20.84,69.52
2025-01-26 02:19:08.750,90.00,20.50,68.90,20.96,69.72
2025-01-26 02:19:13.763,89.90,20.50,68.90,20.95,69.72
2025-01-26 02:19:18.781,90.00,20.50,68.90,20.96,69.72
2025-01-26 02:19:23.794,89.90,20.50,68.90,20.95,69.72
2025-01-26 02:19:28.811,89.90,20.60,69.08,21.06,69.91
2025-01-26 02:19:33.824,89.90,20.50,68.90,20.95,69.72
2025-01-26 02:19:38.838,90.10,20.60,69.08,21.07,69.92
2025-01-26 02:19:43.855,89.80,20.50,68.90,20.95,69.71
2025-01-26 02:19:48.868,89.80,20.50,68.90,20.95,69.71
2025-01-26 02:19:53.885,89.80,20.50,68.90,20.95,69.71
2025-01-26 02:19:58.899,89.70,20.50,68.90,20.95,69.71
2025-01-26 02:20:03.912,89.90,20.50,68.90,20.95,69.72
2025-01-26 02:20:08.929,89.60,20.50,68.90,20.94,69.70
2025-01-26 02:20:13.942,89.70,20.50,68.90,20.95,69.71
2025-01-26 02:20:18.960,89.70,20.50,68.90,20.95,69.71
2025-01-26 02:20:23.973,89.60,20.50,68.90,20.94,69.70
2025-01-26 02:20:28.986,89.70,20.60,69.08,21.06,69.90
2025-01-26 02:20:34.003,89.40,20.60,69.08,21.05,69.89
2025-01-26 02:20:39.016,89.40,20.60,69.08,21.05,69.89
2025-01-26 02:20:44.034,89.60,20.60,69.08,21.05,69.90
2025-01-26 02:20:49.047,89.40,20.50,68.90,20.94,69.69
2025-01-26 02:20:54.064,89.60,20.50,68.90,20.94,69.70
2025-01-26 02:20:59.077,89.50,20.50,68.90,20.94,69.70
2025-01-26 02:21:04.095,89.40,20.50,68.90,20.94,69.69
2025-01-26 02:21:09.108,89.30,20.50,68.90,20.94,69.69
2025-01-26 02:21:14.121,89.40,20.50,68.90,20.94,69.69
2025-01-26 02:21:19.138,89.30,20.50,68.90,20.94,69.69
2025-01-26 02:21:24.151,89.50,20.50,68.90,20.94,69.70
2025-01-26 02:21:29.169,89.40,20.60,69.08,21.05,69.89
2025-01-26 02:21:34.182,89.20,20.60,69.08,21.04,69.88
2025-01-26 02:21:39.199,89.30,20.50,68.90,20.94,69.69
2025-01-26 02:21:44.212,89.30,20.50,68.90,20.94,69.69
2025-01-26 02:21:49.230,89.10,20.50,68.90,20.93,69.68
2025-01-26 02:21:54.243,89.20,20.60,69.08,21.04,69.88
2025-01-26 02:21:59.260,89.00,20.60,69.08,21.04,69.87
2025-01-26 02:22:04.273,89.10,20.60,69.08,21.04,69.88
2025-01-26 02:22:09.291,88.90,20.50,68.90,20.93,69.67
2025-01-26 02:22:14.304,88.80,20.50,68.90,20.92,69.66
2025-01-26 02:22:19.317,88.90,20.60,69.08,21.04,69.87
2025-01-26 02:22:24.334,89.00,20.60,69.08,21.04,69.87
2025-01-26 02:22:29.347,89.00,20.60,69.08,21.04,69.87
2025-01-26 02:22:34.365,89.00,20.50,68.90,20.93,69.67
2025-01-26 02:22:39.378,88.90,20.60,69.08,21.04,69.87
2025-01-26 02:22:44.395,88.90,20.60,69.08,21.04,69.87
2025-01-26 02:22:49.408,88.70,20.50,68.90,20.92,69.66
2025-01-26 02:22:54.422,88.80,20.60,69.08,21.03,69.86
2025-01-26 02:22:59.439,88.80,20.60,69.08,21.03,69.86
2025-01-26 02:23:04.452,88.70,20.50,68.90,20.92,69.66
2025-01-26 02:23:09.469,88.60,20.50,68.90,20.92,69.65
2025-01-26 02:23:14.482,88.50,20.60,69.08,21.03,69.85
2025-01-26 02:23:19.500,88.60,20.60,69.08,21.03,69.85
2025-01-26 02:23:24.513,88.60,20.60,69.08,21.03,69.85
2025-01-26 02:23:29.530,88.50,20.60,69.08,21.03,69.85
2025-01-26 02:23:34.543,88.70,20.60,69.08,21.03,69.86
2025-01-26 02:23:39.557,88.40,20.50,68.90,20.91,69.64
2025-01-26 02:23:44.574,88.40,20.50,68.90,20.91,69.64
2025-01-26 02:23:49.587,88.30,20.50,68.90,20.91,69.64
2025-01-26 02:23:54.604,88.40,20.60,69.08,21.02,69.84
2025-01-26 02:23:59.618,88.50,20.60,69.08,21.03,69.85
2025-01-26 02:24:04.635,88.40,20.50,68.90,20.91,69.64
2025-01-26 02:24:09.648,88.40,20.60,69.08,21.02,69.84
2025-01-26 02:24:14.661,88.30,20.60,69.08,21.02,69.84
2025-01-26 02:24:19.679,88.30,20.60,69.08,21.02,69.84
2025-01-26 02:24:24.692,88.20,20.60,69.08,21.02,69.83
2025-01-26 02:24:29.709,88.20,20.50,68.90,20.91,69.64
2025-01-26 02:24:34.722,88.30,20.60,69.08,21.02,69.84
2025-01-26 02:24:39.735,88.10,20.50,68.90,20.91,69.63
2025-01-26 02:24:44.753,88.20,20.50,68.90,20.91,69.64
2025-01-26 02:24:49.766,88.20,20.60,69.08,21.02,69.83
2025-01-26 02:24:54.783,88.20,20.60,69.08,21.02,69.83
2025-01-26 02:24:59.796,88.20,20.50,68.90,20.91,69.64
2025-01-26 02:25:04.814,88.00,20.60,69.08,21.01,69.82
2025-01-26 02:25:09.827,87.90,20.60,69.08,21.01,69.82
2025-01-26 02:25:14.840,88.10,20.60,69.08,21.02,69.83
2025-01-26 02:25:19.857,87.80,20.60,69.08,21.01,69.81
2025-01-26 02:25:24.874,88.00,20.60,69.08,21.01,69.82
2025-01-26 02:25:29.888,88.10,20.50,68.90,20.91,69.63
2025-01-26 02:25:34.901,88.00,20.50,68.90,20.90,69.63
2025-01-26 02:25:39.918,87.80,20.60,69.08,21.01,69.81
2025-01-26 02:25:44.931,87.90,20.60,69.08,21.01,69.82
2025-01-26 02:25:49.945,88.00,20.60,69.08,21.01,69.82
2025-01-26 02:25:54.962,87.80,20.60,69.08,21.01,69.81
2025-01-26 02:25:59.975,87.90,20.60,69.08,21.01,69.82
2025-01-26 02:26:04.992,87.80,20.60,69.08,21.01,69.81
2025-01-26 02:26:10.006,87.80,20.60,69.08,21.01,69.81
2025-01-26 02:26:15.023,87.60,20.70,69.26,21.11,70.00
2025-01-26 02:26:20.036,87.50,20.60,69.08,21.00,69.80
2025-01-26 02:26:25.053,87.60,20.60,69.08,21.00,69.81
2025-01-26 02:26:30.066,87.50,20.60,69.08,21.00,69.80
2025-01-26 02:26:35.080,87.40,20.60,69.08,21.00,69.80
2025-01-26 02:26:40.097,87.40,20.60,69.08,21.00,69.80
2025-01-26 02:26:45.110,87.30,20.60,69.08,20.99,69.79
2025-01-26 02:26:50.127,87.20,20.60,69.08,20.99,69.79
2025-01-26 02:26:55.141,87.20,20.60,69.08,20.99,69.79
2025-01-26 02:27:00.158,87.10,20.60,69.08,20.99,69.78
2025-01-26 02:27:05.171,87.10,20.50,68.90,20.88,69.58
2025-01-26 02:27:10.188,87.10,20.60,69.08,20.99,69.78
2025-01-26 02:27:15.202,87.10,20.60,69.08,20.99,69.78
2025-01-26 02:27:20.215,86.90,20.50,68.90,20.87,69.57
2025-01-26 02:27:25.232,87.00,20.60,69.08,20.99,69.78
2025-01-26 02:27:30.245,87.10,20.50,68.90,20.88,69.58
2025-01-26 02:27:35.262,87.10,20.60,69.08,20.99,69.78
2025-01-26 02:27:40.275,87.10,20.60,69.08,20.99,69.78
2025-01-26 02:27:45.293,87.00,20.60,69.08,20.99,69.78
2025-01-26 02:27:50.306,87.20,20.60,69.08,20.99,69.79
2025-01-26 02:27:55.319,87.10,20.70,69.26,21.10,69.98
2025-01-26 02:28:00.337,87.10,20.70,69.26,21.10,69.98
2025-01-26 02:28:05.350,87.20,20.60,69.08,20.99,69.79
2025-01-26 02:28:10.367,87.10,20.60,69.08,20.99,69.78
2025-01-26 02:28:15.380,87.00,20.60,69.08,20.99,69.78
2025-01-26 02:28:20.398,87.10,20.70,69.26,21.10,69.98
2025-01-26 02:28:25.411,87.10,20.60,69.08,20.99,69.78
2025-01-26 02:28:30.428,87.20,20.60,69.08,20.99,69.79
2025-01-26 02:28:35.441,87.00,20.70,69.26,21.10,69.98
2025-01-26 02:28:40.454,87.00,20.60,69.08,20.99,69.78
2025-01-26 02:28:45.472,86.80,20.60,69.08,20.98,69.77
2025-01-26 02:28:50.485,86.90,20.60,69.08,20.98,69.77
2025-01-26 02:28:55.502,86.80,20.60,69.08,20.98,69.77
2025-01-26 02:29:00.515,86.80,20.60,69.08,20.98,69.77
2025-01-26 02:29:05.533,86.80,20.60,69.08,20.98,69.77
2025-01-26 02:29:10.546,86.80,20.60,69.08,20.98,69.77
2025-01-26 02:29:15.559,86.70,20.70,69.26,21.09,69.96
2025-01-26 02:29:20.576,86.60,20.70,69.26,21.09,69.96
2025-01-26 02:29:25.589,86.50,20.60,69.08,20.97,69.75
2025-01-26 02:29:30.607,86.60,20.60,69.08,20.98,69.76
2025-01-26 02:29:35.620,86.60,20.60,69.08,20.98,69.76
2025-01-26 02:29:40.637,86.60,20.60,69.08,20.98,69.76
2025-01-26 02:29:45.650,86.40,20.60,69.08,20.97,69.75
2025-01-26 02:29:50.664,86.20,20.60,69.08,20.97,69.74
2025-01-26 02:29:55.681,86.40,20.60,69.08,20.97,69.75
2025-01-26 02:30:00.694,86.30,20.60,69.08,20.97,69.74
2025-01-26 02:30:05.711,86.30,20.70,69.26,21.08,69.94
2025-01-26 02:30:10.725,86.30,20.60,69.08,20.97,69.74
2025-01-26 02:30:15.742,86.20,20.60,69.08,20.97,69.74
2025-01-26 02:30:20.755,86.20,20.60,69.08,20.97,69.74
2025-01-26 02:30:25.772,86.20,20.60,69.08,20.97,69.74
2025-01-26 02:30:30.785,86.10,20.60,69.08,20.96,69.73
2025-01-26 02:30:35.799,86.10,20.60,69.08,20.96,69.73
2025-01-26 02:30:40.816,86.10,20.60,69.08,20.96,69.73
2025-01-26 02:30:45.829,86.10,20.70,69.26,21.07,69.93
2025-01-26 02:30:50.846,86.10,20.60,69.08,20.96,69.73
2025-01-26 02:30:55.860,86.10,20.60,69.08,20.96,69.73
2025-01-26 02:31:00.877,85.90,20.60,69.08,20.96,69.73
2025-01-26 02:31:05.890,86.10,20.70,69.26,21.07,69.93
2025-01-26 02:31:10.907,85.90,20.60,69.08,20.96,69.73
2025-01-26 02:31:15.920,86.10,20.60,69.08,20.96,69.73
2025-01-26 02:31:20.936,86.20,20.70,69.26,21.08,69.94
2025-01-26 02:31:25.951,86.30,20.70,69.26,21.08,69.94
2025-01-26 02:31:30.964,86.60,20.60,69.08,20.98,69.76
2025-01-26 02:31:35.981,86.60,20.60,69.08,20.98,69.76
2025-01-26 02:31:40.995,86.80,20.60,69.08,20.98,69.77
2025-01-26 02:31:46.012,87.00,20.70,69.26,21.10,69.98
2025-01-26 02:31:51.025,87.00,20.60,69.08,20.99,69.78
2025-01-26 02:31:56.042,87.30,20.70,69.26,21.10,69.99
2025-01-26 02:32:01.056,87.50,20.70,69.26,21.11,70.00
2025-01-26 02:32:06.073,87.60,20.70,69.26,21.11,70.00
2025-01-26 02:32:11.086,87.70,20.70,69.26,21.12,70.01
2025-01-26 02:32:16.099,87.80,20.70,69.26,21.12,70.01
2025-01-26 02:32:21.117,87.90,20.70,69.26,21.12,70.02
2025-01-26 02:32:26.130,88.10,20.70,69.26,21.13,70.03
2025-01-26 02:32:31.147,88.20,20.60,69.08,21.02,69.83
2025-01-26 02:32:36.160,88.40,20.60,69.08,21.02,69.84
2025-01-26 02:32:41.177,88.40,20.60,69.08,21.02,69.84
2025-01-26 02:32:46.191,88.40,20.70,69.26,21.13,70.04
2025-01-26 02:32:51.204,88.40,20.60,69.08,21.02,69.84
2025-01-26 02:32:56.221,88.70,20.70,69.26,21.14,70.05
2025-01-26 02:33:01.234,88.60,20.60,69.08,21.03,69.85
2025-01-26 02:33:06.252,88.80,20.70,69.26,21.14,70.06
2025-01-26 02:33:11.265,88.80,20.70,69.26,21.14,70.06
2025-01-26 02:33:16.282,88.90,20.70,69.26,21.15,70.06
2025-01-26 02:33:21.295,89.00,20.60,69.08,21.04,69.87
2025-01-26 02:33:26.313,89.20,20.70,69.26,21.15,70.08
2025-01-26 02:33:31.326,89.20,20.60,69.08,21.04,69.88
2025-01-26 02:33:36.343,89.10,20.70,69.26,21.15,70.07
2025-01-26 02:33:41.356,89.30,20.60,69.08,21.05,69.89
2025-01-26 02:33:46.369,89.40,20.60,69.08,21.05,69.89
2025-01-26 02:33:51.387,89.40,20.60,69.08,21.05,69.89
2025-01-26 02:33:56.400,89.30,20.70,69.26,21.16,70.08
2025-01-26 02:34:01.417,89.70,20.60,69.08,21.06,69.90
2025-01-26 02:34:06.430,89.70,20.60,69.08,21.06,69.90
2025-01-26 02:34:11.448,89.70,20.70,69.26,21.17,70.10
2025-01-26 02:34:16.461,89.90,20.70,69.26,21.17,70.11
2025-01-26 02:34:21.474,89.70,20.70,69.26,21.17,70.10
2025-01-26 02:34:26.491,89.70,20.70,69.26,21.17,70.10
2025-01-26 02:34:31.504,89.90,20.70,69.26,21.17,70.11
2025-01-26 02:34:36.522,90.00,20.70,69.26,21.18,70.12
2025-01-26 02:34:41.535,89.90,20.70,69.26,21.17,70.11
2025-01-26 02:34:46.552,90.10,20.70,69.26,21.18,70.12
2025-01-26 02:34:51.565,89.90,20.70,69.26,21.17,70.11
2025-01-26 02:34:56.583,90.00,20.70,69.26,21.18,70.12
2025-01-26 02:35:01.596,90.10,20.70,69.26,21.18,70.12
2025-01-26 02:35:06.609,90.10,20.70,69.26,21.18,70.12
2025-01-26 02:35:11.626,90.10,20.70,69.26,21.18,70.12
2025-01-26 02:35:16.639,90.30,20.70,69.26,21.18,70.13
2025-01-26 02:35:21.657,90.20,20.60,69.08,21.07,69.93
2025-01-26 02:35:26.670,90.20,20.70,69.26,21.18,70.13
2025-01-26 02:35:31.687,90.30,20.60,69.08,21.07,69.93
2025-01-26 02:35:36.700,90.40,20.70,69.26,21.19,70.13
2025-01-26 02:35:41.714,90.40,20.80,69.44,21.30,70.33
2025-01-26 02:35:46.731,90.40,20.70,69.26,21.19,70.13
2025-01-26 02:35:51.744,90.50,20.60,69.08,21.08,69.94
2025-01-26 02:35:56.761,90.40,20.70,69.26,21.19,70.13
2025-01-26 02:36:01.775,90.50,20.70,69.26,21.19,70.14
2025-01-26 02:36:06.792,90.40,20.70,69.26,21.19,70.13
2025-01-26 02:36:11.805,90.70,20.70,69.26,21.19,70.15
2025-01-26 02:36:16.822,90.60,20.70,69.26,21.19,70.14
2025-01-26 02:36:21.835,90.70,20.70,69.26,21.19,70.15
2025-01-26 02:36:26.849,90.60,20.70,69.26,21.19,70.14
2025-01-26 02:36:31.866,90.60,20.70,69.26,21.19,70.14
2025-01-26 02:36:36.879,90.60,20.70,69.26,21.19,70.14
2025-01-26 02:36:41.896,90.70,20.60,69.08,21.08,69.95
2025-01-26 02:36:46.910,90.70,20.70,69.26,21.19,70.15
2025-01-26 02:36:51.927,90.90,20.70,69.26,21.20,70.16
2025-01-26 02:36:56.940,90.80,20.70,69.26,21.20,70.15
2025-01-26 02:37:01.957,90.90,20.70,69.26,21.20,70.16
2025-01-26 02:37:06.971,90.90,20.70,69.26,21.20,70.16
2025-01-26 02:37:11.984,90.80,20.70,69.26,21.20,70.15
2025-01-26 02:37:17.001,91.10,20.60,69.08,21.09,69.97
2025-01-26 02:37:22.014,91.00,20.70,69.26,21.20,70.16
2025-01-26 02:37:27.031,91.10,20.70,69.26,21.20,70.17
2025-01-26 02:37:32.045,91.00,20.70,69.26,21.20,70.16
2025-01-26 02:37:37.062,91.20,20.70,69.26,21.21,70.17
2025-01-26 02:37:42.075,91.10,20.70,69.26,21.20,70.17
2025-01-26 02:37:47.092,91.20,20.70,69.26,21.21,70.17
2025-01-26 02:37:52.106,91.10,20.70,69.26,21.20,70.17
2025-01-26 02:37:57.119,91.10,20.70,69.26,21.20,70.17
2025-01-26 02:38:02.136,91.10,20.70,69.26,21.20,70.17
2025-01-26 02:38:07.149,91.10,20.70,69.26,21.20,70.17
2025-01-26 02:38:12.167,91.20,20.70,69.26,21.21,70.17
2025-01-26 02:38:17.180,91.20,20.70,69.26,21.21,70.17
2025-01-26 02:38:22.197,91.20,20.70,69.26,21.21,70.17
2025-01-26 02:38:27.210,91.30,20.70,69.26,21.21,70.18
2025-01-26 02:38:32.223,91.30,20.70,69.26,21.21,70.18
2025-01-26 02:38:37.241,91.20,20.70,69.26,21.21,70.17
2025-01-26 02:38:42.254,91.50,20.70,69.26,21.21,70.19
2025-01-26 02:38:47.271,91.20,20.70,69.26,21.21,70.17
2025-01-26 02:38:52.284,91.50,20.70,69.26,21.21,70.19
2025-01-26 02:38:57.302,91.40,20.70,69.26,21.21,70.18
2025-01-26 02:39:02.315,91.60,20.70,69.26,21.22,70.19
2025-01-26 02:39:07.328,91.40,20.70,69.26,21.21,70.18
2025-01-26 02:39:12.345,91.30,20.70,69.26,21.21,70.18
2025-01-26 02:39:17.358,91.60,20.70,69.26,21.22,70.19
2025-01-26 02:39:22.376,91.30,20.70,69.26,21.21,70.18
2025-01-26 02:39:27.389,91.50,20.70,69.26,21.21,70.19
2025-01-26 02:39:32.406,91.70,20.80,69.44,21.33,70.39
2025-01-26 02:39:37.419,91.60,20.70,69.26,21.22,70.19
2025-01-26 02:39:42.437,91.50,20.70,69.26,21.21,70.19
2025-01-26 02:39:47.450,91.50,20.70,69.26,21.21,70.19
2025-01-26 02:39:52.463,91.60,20.70,69.26,21.22,70.19
2025-01-26 02:39:57.480,91.60,20.70,69.26,21.22,70.19
2025-01-26 02:40:02.494,91.70,20.70,69.26,21.22,70.20
2025-01-26 02:40:07.511,91.70,20.70,69.26,21.22,70.20
2025-01-26 02:40:12.524,91.80,20.70,69.26,21.22,70.20
2025-01-26 02:40:17.541,91.70,20.70,69.26,21.22,70.20
2025-01-26 02:40:22.554,91.80,20.70,69.26,21.22,70.20
2025-01-26 02:40:27.572,91.80,20.80,69.44,21.33,70.40
2025-01-26 02:40:32.585,91.70,20.70,69.26,21.22,70.20
2025-01-26 02:40:37.598,91.80,20.70,69.26,21.22,70.20
2025-01-26 02:40:42.615,91.90,20.70,69.26,21.22,70.21
2025-01-26 02:40:47.629,91.80,20.70,69.26,21.22,70.20
2025-01-26 02:40:52.646,92.10,20.70,69.26,21.23,70.21
2025-01-26 02:40:57.659,91.80,20.70,69.26,21.22,70.20
2025-01-26 02:41:02.676,91.90,20.70,69.26,21.22,70.21
2025-01-26 02:41:07.690,91.80,20.70,69.26,21.22,70.20
2025-01-26 02:41:12.707,91.90,20.70,69.26,21.22,70.21
2025-01-26 02:41:17.720,91.90,20.80,69.44,21.33,70.40
2025-01-26 02:41:22.733,91.90,20.70,69.26,21.22,70.21
2025-01-26 02:41:27.751,92.00,20.70,69.26,21.23,70.21
2025-01-26 02:41:32.764,91.90,20.70,69.26,21.22,70.21
2025-01-26 02:41:37.781,92.00,20.70,69.26,21.23,70.21
2025-01-26 02:41:42.794,92.00,20.70,69.26,21.23,70.21
2025-01-26 02:41:47.811,91.90,20.70,69.26,21.22,70.21
2025-01-26 02:41:52.825,92.00,20.70,69.26,21.23,70.21
2025-01-26 02:41:57.842,92.00,20.70,69.26,21.23,70.21
2025-01-26 02:42:02.855,92.10,20.70,69.26,21.23,70.21
2025-01-26 02:42:07.868,92.20,20.80,69.44,21.34,70.42
2025-01-26 02:42:12.886,92.10,20.80,69.44,21.34,70.41
2025-01-26 02:42:17.899,92.00,20.70,69.26,21.23,70.21
2025-01-26 02:42:22.916,92.10,20.80,69.44,21.34,70.41
2025-01-26 02:42:27.929,92.00,20.70,69.26,21.23,70.21
2025-01-26 02:42:32.947,92.10,20.70,69.26,21.23,70.21
2025-01-26 02:42:37.960,92.10,20.70,69.26,21.23,70.21
2025-01-26 02:42:42.977,92.20,20.80,69.44,21.34,70.42
2025-01-26 02:42:47.990,92.10,20.60,69.08,21.12,70.02
2025-01-26 02:42:53.003,92.20,20.70,69.26,21.23,70.22
2025-01-26 02:42:58.021,92.10,20.70,69.26,21.23,70.21
2025-01-26 02:43:03.034,92.00,20.70,69.26,21.23,70.21
2025-01-26 02:43:08.051,92.20,20.70,69.26,21.23,70.22
2025-01-26 02:43:13.064,92.30,20.70,69.26,21.24,70.22
2025-01-26 02:43:18.082,92.10,20.80,69.44,21.34,70.41
2025-01-26 02:43:23.095,92.30,20.70,69.26,21.24,70.22
2025-01-26 02:43:28.112,92.20,20.70,69.26,21.23,70.22
2025-01-26 02:43:33.125,92.20,20.70,69.26,21.23,70.22
2025-01-26 02:43:38.138,92.20,20.70,69.26,21.23,70.22
2025-01-26 02:43:43.156,92.20,20.70,69.26,21.23,70.22
2025-01-26 02:43:48.169,92.30,20.80,69.44,21.35,70.42
2025-01-26 02:43:53.186,92.30,20.70,69.26,21.24,70.22
2025-01-26 02:43:58.199,92.30,20.80,69.44,21.35,70.42
2025-01-26 02:44:03.217,92.20,20.70,69.26,21.23,70.22
2025-01-26 02:44:08.230,92.40,20.70,69.26,21.24,70.23
2025-01-26 02:44:13.247,92.30,20.70,69.26,21.24,70.22
2025-01-26 02:44:18.260,92.30,20.80,69.44,21.35,70.42
2025-01-26 02:44:23.278,92.20,20.70,69.26,21.23,70.22
2025-01-26 02:44:28.291,92.40,20.70,69.26,21.24,70.23
2025-01-26 02:44:33.304,92.40,20.70,69.26,21.24,70.23
2025-01-26 02:44:38.321,92.40,20.80,69.44,21.35,70.43
2025-01-26 02:44:43.334,92.30,20.70,69.26,21.24,70.22
2025-01-26 02:44:48.352,92.30,20.80,69.44,21.35,70.42
2025-01-26 02:44:53.365,92.30,20.70,69.26,21.24,70.22
2025-01-26 02:44:58.382,92.50,20.80,69.44,21.35,70.43
2025-01-26 02:45:03.395,92.40,20.70,69.26,21.24,70.23
2025-01-26 02:45:08.413,92.40,20.80,69.44,21.35,70.43
2025-01-26 02:45:13.426,92.40,20.70,69.26,21.24,70.23
2025-01-26 02:45:18.443,92.40,20.70,69.26,21.24,70.23
2025-01-26 02:45:23.456,92.60,20.70,69.26,21.24,70.24
2025-01-26 02:45:28.470,92.50,20.70,69.26,21.24,70.23
2025-01-26 02:45:33.487,92.40,20.70,69.26,21.24,70.23
2025-01-26 02:45:38.500,92.50,20.80,69.44,21.35,70.43
2025-01-26 02:45:43.517,92.40,20.80,69.44,21.35,70.43
2025-01-26 02:45:48.530,92.50,20.80,69.44,21.35,70.43
2025-01-26 02:45:53.548,92.60,20.70,69.26,21.24,70.24
2025-01-26 02:45:58.561,92.40,20.70,69.26,21.24,70.23
2025-01-26 02:46:03.578,92.40,20.70,69.26,21.24,70.23
2025-01-26 02:46:08.591,92.50,20.80,69.44,21.35,70.43
2025-01-26 02:46:13.605,92.60,20.70,69.26,21.24,70.24
2025-01-26 02:46:18.622,92.40,20.80,69.44,21.35,70.43
2025-01-26 02:46:23.635,92.60,20.80,69.44,21.35,70.44
2025-01-26 02:46:28.652,92.60,20.80,69.44,21.35,70.44
2025-01-26 02:46:33.666,92.50,20.80,69.44,21.35,70.43
2025-01-26 02:46:38.683,92.50,20.70,69.26,21.24,70.23
2025-01-26 02:46:43.696,92.60,20.70,69.26,21.24,70.24
2025-01-26 02:46:48.713,92.60,20.70,69.26,21.24,70.24
2025-01-26 02:46:53.726,92.50,20.80,69.44,21.35,70.43
2025-01-26 02:46:58.740,92.50,20.70,69.26,21.24,70.23
2025-01-26 02:47:03.757,92.70,20.70,69.26,21.25,70.24
2025-01-26 02:47:08.770,92.70,20.80,69.44,21.36,70.44
2025-01-26 02:47:13.787,92.70,20.80,69.44,21.36,70.44
2025-01-26 02:47:18.801,92.60,20.80,69.44,21.35,70.44
2025-01-26 02:47:23.818,92.60,20.80,69.44,21.35,70.44
2025-01-26 02:47:28.831,92.60,20.70,69.26,21.24,70.24
2025-01-26 02:47:33.848,92.60,20.80,69.44,21.35,70.44
2025-01-26 02:47:38.862,92.80,20.70,69.26,21.25,70.25
2025-01-26 02:47:43.875,92.60,20.80,69.44,21.35,70.44
2025-01-26 02:47:48.892,92.60,20.80,69.44,21.35,70.44
2025-01-26 02:47:53.905,92.70,20.80,69.44,21.36,70.44
2025-01-26 02:47:58.922,92.60,20.70,69.26,21.24,70.24
2025-01-26 02:48:03.936,92.70,20.80,69.44,21.36,70.44
2025-01-26 02:48:08.953,92.60,20.80,69.44,21.35,70.44
2025-01-26 02:48:13.966,92.60,20.70,69.26,21.24,70.24
2025-01-26 02:48:18.979,92.70,20.70,69.26,21.25,70.24
2025-01-26 02:48:23.997,92.70,20.70,69.26,21.25,70.24
2025-01-26 02:48:29.010,92.80,20.80,69.44,21.36,70.45
2025-01-26 02:48:34.027,92.70,20.80,69.44,21.36,70.44
2025-01-26 02:48:39.040,92.60,20.70,69.26,21.24,70.24
2025-01-26 02:48:44.058,92.80,20.70,69.26,21.25,70.25
2025-01-26 02:48:49.071,92.60,20.70,69.26,21.24,70.24
2025-01-26 02:48:54.088,92.70,20.80,69.44,21.36,70.44
2025-01-26 02:48:59.101,92.60,20.80,69.44,21.35,70.44
2025-01-26 02:49:04.114,92.70,20.70,69.26,21.25,70.24
2025-01-26 02:49:09.132,92.80,20.80,69.44,21.36,70.45
2025-01-26 02:49:14.145,92.70,20.80,69.44,21.36,70.44
2025-01-26 02:49:19.162,92.70,20.80,69.44,21.36,70.44
2025-01-26 02:49:24.175,92.70,20.70,69.26,21.25,70.24
2025-01-26 02:49:29.193,92.80,20.70,69.26,21.25,70.25
2025-01-26 02:49:34.206,92.70,20.80,69.44,21.36,70.44
2025-01-26 02:49:39.219,92.80,20.70,69.26,21.25,70.25
2025-01-26 02:49:44.236,92.70,20.80,69.44,21.36,70.44
2025-01-26 02:49:49.249,92.70,20.70,69.26,21.25,70.24
2025-01-26 02:49:54.267,92.90,20.80,69.44,21.36,70.45
2025-01-26 02:49:59.280,92.80,20.80,69.44,21.36,70.45
2025-01-26 02:50:04.297,92.80,20.80,69.44,21.36,70.45
2025-01-26 02:50:09.310,92.90,20.70,69.26,21.25,70.25
2025-01-26 02:50:14.324,92.80,20.70,69.26,21.25,70.25
2025-01-26 02:50:19.341,92.70,20.80,69.44,21.36,70.44
2025-01-26 02:50:24.354,92.90,20.80,69.44,21.36,70.45
2025-01-26 02:50:29.371,92.70,20.70,69.26,21.25,70.24
2025-01-26 02:50:34.385,92.90,20.80,69.44,21.36,70.45
2025-01-26 02:50:39.402,92.80,20.80,69.44,21.36,70.45
2025-01-26 02:50:44.415,93.00,20.80,69.44,21.36,70.45
2025-01-26 02:50:49.428,93.00,20.80,69.44,21.36,70.45
2025-01-26 02:50:54.445,92.80,20.70,69.26,21.25,70.25
2025-01-26 02:50:59.459,92.90,20.80,69.44,21.36,70.45
2025-01-26 02:51:04.476,93.00,20.70,69.26,21.25,70.26
2025-01-26 02:51:09.489,92.90,20.80,69.44,21.36,70.45
2025-01-26 02:51:14.506,93.00,20.80,69.44,21.36,70.45
2025-01-26 02:51:19.520,92.80,20.70,69.26,21.25,70.25
2025-01-26 02:51:24.533,93.00,20.80,69.44,21.36,70.45
2025-01-26 02:51:29.550,93.00,20.80,69.44,21.36,70.45
2025-01-26 02:51:34.563,92.90,20.80,69.44,21.36,70.45
2025-01-26 02:51:39.581,92.90,20.80,69.44,21.36,70.45
2025-01-26 02:51:44.594,93.00,20.80,69.44,21.36,70.45
2025-01-26 02:51:49.607,93.00,20.80,69.44,21.36,70.45
2025-01-26 02:51:54.624,93.00,20.70,69.26,21.25,70.26
2025-01-26 02:51:59.637,92.90,20.80,69.44,21.36,70.45
2025-01-26 02:52:04.655,92.90,20.80,69.44,21.36,70.45
2025-01-26 02:52:09.668,92.90,20.80,69.44,21.36,70.45
2025-01-26 02:52:14.681,93.00,20.80,69.44,21.36,70.45
2025-01-26 02:52:19.698,93.00,20.80,69.44,21.36,70.45
2025-01-26 02:52:24.712,92.90,20.70,69.26,21.25,70.25
2025-01-26 02:52:29.729,92.90,20.70,69.26,21.25,70.25
2025-01-26 02:52:34.742,93.00,20.70,69.26,21.25,70.26
2025-01-26 02:52:39.759,92.90,20.80,69.44,21.36,70.45
2025-01-26 02:52:44.773,93.00,20.80,69.44,21.36,70.45
2025-01-26 02:52:49.786,93.00,20.80,69.44,21.36,70.45
2025-01-26 02:52:54.803,93.10,20.80,69.44,21.37,70.46
2025-01-26 02:52:59.816,93.00,20.80,69.44,21.36,70.45
2025-01-26 02:53:04.833,93.00,20.80,69.44,21.36,70.45
2025-01-26 02:53:09.847,92.90,20.70,69.26,21.25,70.25
2025-01-26 02:53:14.864,93.10,20.80,69.44,21.37,70.46
2025-01-26 02:53:19.877,93.10,20.80,69.44,21.37,70.46
2025-01-26 02:53:24.890,93.00,20.70,69.26,21.25,70.26
2025-01-26 02:53:29.908,93.00,20.80,69.44,21.36,70.45
2025-01-26 02:53:34.921,93.20,20.80,69.44,21.37,70.46
2025-01-26 02:53:39.938,93.10,20.70,69.26,21.26,70.26
2025-01-26 02:53:44.951,93.10,20.80,69.44,21.37,70.46
2025-01-26 02:53:49.969,93.00,20.80,69.44,21.36,70.45
2025-01-26 02:53:54.982,93.00,20.70,69.26,21.25,70.26
2025-01-26 02:53:59.995,93.00,20.80,69.44,21.36,70.45
2025-01-26 02:54:05.012,93.10,20.80,69.44,21.37,70.46
2025-01-26 02:54:10.025,93.10,20.80,69.44,21.37,70.46
2025-01-26 02:54:15.043,93.20,20.80,69.44,21.37,70.46
2025-01-26 02:54:20.056,93.10,20.80,69.44,21.37,70.46
2025-01-26 02:54:25.073,93.20,20.80,69.44,21.37,70.46
2025-01-26 02:54:30.086,93.20,20.80,69.44,21.37,70.46
2025-01-26 02:54:35.099,93.10,20.80,69.44,21.37,70.46
2025-01-26 02:54:40.117,93.20,20.80,69.44,21.37,70.46
2025-01-26 02:54:45.130,93.10,20.70,69.26,21.26,70.26
2025-01-26 02:54:50.147,93.30,20.80,69.44,21.37,70.47
2025-01-26 02:54:55.160,93.20,20.80,69.44,21.37,70.46
2025-01-26 02:55:00.178,93.10,20.80,69.44,21.37,70.46
2025-01-26 02:55:05.191,93.20,20.80,69.44,21.37,70.46
2025-01-26 02:55:10.204,93.20,20.80,69.44,21.37,70.46
2025-01-26 02:55:15.221,93.30,20.80,69.44,21.37,70.47
2025-01-26 02:55:20.235,93.20,20.70,69.26,21.26,70.27
2025-01-26 02:55:25.252,93.20,20.80,69.44,21.37,70.46
2025-01-26 02:55:30.265,93.20,20.70,69.26,21.26,70.27
2025-01-26 02:55:35.282,93.10,20.70,69.26,21.26,70.26
2025-01-26 02:55:40.295,93.20,20.90,69.62,21.48,70.66
2025-01-26 02:55:45.309,93.20,20.90,69.62,21.48,70.66
2025-01-26 02:55:50.326,93.20,20.70,69.26,21.26,70.27
2025-01-26 02:55:55.339,93.20,20.80,69.44,21.37,70.46
2025-01-26 02:56:00.356,93.30,20.80,69.44,21.37,70.47
2025-01-26 02:56:05.370,93.30,20.90,69.62,21.48,70.67
2025-01-26 02:56:10.387,93.30,20.80,69.44,21.37,70.47
2025-01-26 02:56:15.400,93.20,20.80,69.44,21.37,70.46
2025-01-26 02:56:20.417,93.30,20.70,69.26,21.26,70.27
2025-01-26 02:56:25.431,93.30,20.80,69.44,21.37,70.47
2025-01-26 02:56:30.444,92.80,20.90,69.62,21.47,70.64
2025-01-26 02:56:35.461,93.30,20.80,69.44,21.37,70.47
2025-01-26 02:56:40.474,93.40,20.90,69.62,21.48,70.67
2025-01-26 02:56:45.492,93.30,20.80,69.44,21.37,70.47
2025-01-26 02:56:50.505,93.10,20.80,69.44,21.37,70.46
2025-01-26 02:56:55.518,93.30,20.80,69.44,21.37,70.47
2025-01-26 02:57:00.535,93.30,20.80,69.44,21.37,70.47
2025-01-26 02:57:05.548,93.30,20.80,69.44,21.37,70.47
2025-01-26 02:57:10.566,93.40,20.90,69.62,21.48,70.67
2025-01-26 02:57:15.579,93.30,20.80,69.44,21.37,70.47
2025-01-26 02:57:20.596,93.30,20.80,69.44,21.37,70.47
2025-01-26 02:57:25.609,93.30,20.80,69.44,21.37,70.47
2025-01-26 02:57:30.622,93.40,20.80,69.44,21.37,70.47
2025-01-26 02:57:35.640,93.30,20.80,69.44,21.37,70.47
2025-01-26 02:57:40.653,93.40,20.80,69.44,21.37,70.47
2025-01-26 02:57:45.670,93.30,20.80,69.44,21.37,70.47
2025-01-26 02:57:50.683,93.30,20.80,69.44,21.37,70.47
2025-01-26 02:57:55.701,93.20,20.80,69.44,21.37,70.46
2025-01-26 02:58:00.714,93.20,20.80,69.44,21.37,70.46
2025-01-26 02:58:05.727,93.40,20.80,69.44,21.37,70.47
2025-01-26 02:58:10.744,93.30,20.80,69.44,21.37,70.47
2025-01-26 02:58:15.758,93.30,20.90,69.62,21.48,70.67
2025-01-26 02:58:20.775,93.20,20.80,69.44,21.37,70.46
2025-01-26 02:58:25.788,93.40,20.80,69.44,21.37,70.47
2025-01-26 02:58:30.805,93.50,20.80,69.44,21.38,70.48
2025-01-26 02:58:35.818,93.30,20.80,69.44,21.37,70.47
2025-01-26 02:58:40.832,93.50,20.80,69.44,21.38,70.48
2025-01-26 02:58:45.849,93.40,20.80,69.44,21.37,70.47
2025-01-26 02:58:50.862,93.40,20.80,69.44,21.37,70.47
2025-01-26 02:58:55.879,93.50,20.80,69.44,21.38,70.48
2025-01-26 02:59:00.893,93.50,20.80,69.44,21.38,70.48
2025-01-26 02:59:05.906,93.30,20.80,69.44,21.37,70.47
2025-01-26 02:59:10.923,93.30,20.80,69.44,21.37,70.47
2025-01-26 02:59:15.936,93.40,20.80,69.44,21.37,70.47
2025-01-26 02:59:20.954,93.40,20.80,69.44,21.37,70.47
2025-01-26 02:59:25.967,93.30,20.80,69.44,21.37,70.47
2025-01-26 02:59:30.984,93.30,20.80,69.44,21.37,70.47
2025-01-26 02:59:35.997,93.40,20.80,69.44,21.37,70.47
2025-01-26 02:59:41.010,93.50,20.80,69.44,21.38,70.48
2025-01-26 02:59:46.028,93.50,20.80,69.44,21.38,70.48
2025-01-26 02:59:51.041,93.40,20.80,69.44,21.37,70.47
2025-01-26 02:59:56.058,93.40,20.90,69.62,21.48,70.67
2025-01-26 03:00:01.071,93.40,20.90,69.62,21.48,70.67
2025-01-26 03:00:06.089,93.40,20.90,69.62,21.48,70.67
2025-01-26 03:00:11.102,93.30,20.80,69.44,21.37,70.47
2025-01-26 03:00:16.119,93.50,20.80,69.44,21.38,70.48
2025-01-26 03:00:21.132,93.60,20.80,69.44,21.38,70.48
2025-01-26 03:00:26.145,93.50,20.80,69.44,21.38,70.48
2025-01-26 03:00:31.163,93.40,20.80,69.44,21.37,70.47
2025-01-26 03:00:36.176,93.50,20.80,69.44,21.38,70.48
2025-01-26 03:00:41.193,93.50,20.80,69.44,21.38,70.48
2025-01-26 03:00:46.206,93.40,20.90,69.62,21.48,70.67
2025-01-26 03:00:51.224,93.50,20.80,69.44,21.38,70.48
2025-01-26 03:00:56.237,93.50,20.80,69.44,21.38,70.48
2025-01-26 03:01:01.250,93.50,20.80,69.44,21.38,70.48
2025-01-26 03:01:06.267,93.50,20.80,69.44,21.38,70.48
2025-01-26 03:01:11.281,93.50,20.80,69.44,21.38,70.48
2025-01-26 03:01:16.298,93.50,20.80,69.44,21.38,70.48
2025-01-26 03:01:21.311,93.50,20.80,69.44,21.38,70.48
2025-01-26 03:01:26.328,93.50,20.80,69.44,21.38,70.48
2025-01-26 03:01:31.341,93.50,20.80,69.44,21.38,70.48
2025-01-26 03:01:36.359,93.20,20.90,69.62,21.48,70.66
2025-01-26 03:01:41.372,93.50,20.90,69.62,21.49,70.68
2025-01-26 03:01:46.385,93.50,20.80,69.44,21.38,70.48
2025-01-26 03:01:51.402,93.50,20.80,69.44,21.38,70.48
2025-01-26 03:01:56.416,93.50,20.80,69.44,21.38,70.48
2025-01-26 03:02:01.433,93.60,20.70,69.26,21.27,70.29
2025-01-26 03:02:06.446,93.60,20.80,69.44,21.38,70.48
2025-01-26 03:02:11.463,93.60,20.80,69.44,21.38,70.48
2025-01-26 03:02:16.477,93.60,20.80,69.44,21.38,70.48
2025-01-26 03:02:21.490,93.20,20.90,69.62,21.48,70.66
2025-01-26 03:02:26.507,93.50,20.90,69.62,21.49,70.68
2025-01-26 03:02:31.520,93.50,20.80,69.44,21.38,70.48
2025-01-26 03:02:36.537,93.70,20.80,69.44,21.38,70.49
2025-01-26 03:02:41.551,93.70,20.90,69.62,21.49,70.69
2025-01-26 03:02:46.568,93.60,20.90,69.62,21.49,70.68
2025-01-26 03:02:51.581,93.60,20.90,69.62,21.49,70.68
2025-01-26 03:02:56.598,93.60,20.80,69.44,21.38,70.48
2025-01-26 03:03:01.612,93.50,20.80,69.44,21.38,70.48
2025-01-26 03:03:06.625,93.70,20.80,69.44,21.38,70.49
2025-01-26 03:03:11.642,93.60,20.80,69.44,21.38,70.48
2025-01-26 03:03:16.655,93.50,20.80,69.44,21.38,70.48
2025-01-26 03:03:21.673,93.10,20.90,69.62,21.48,70.66
2025-01-26 03:03:26.686,93.50,20.80,69.44,21.38,70.48
2025-01-26 03:03:31.703,93.70,20.80,69.44,21.38,70.49
2025-01-26 03:03:36.716,93.70,20.80,69.44,21.38,70.49
2025-01-26 03:03:41.729,93.50,20.80,69.44,21.38,70.48
2025-01-26 03:03:46.747,93.70,20.90,69.62,21.49,70.69
2025-01-26 03:03:51.760,93.50,20.80,69.44,21.38,70.48
2025-01-26 03:03:56.777,93.70,20.80,69.44,21.38,70.49
2025-01-26 03:04:01.790,93.60,20.90,69.62,21.49,70.68
2025-01-26 03:04:06.808,93.70,20.90,69.62,21.49,70.69
2025-01-26 03:04:11.821,93.70,20.80,69.44,21.38,70.49
2025-01-26 03:04:16.834,93.80,20.80,69.44,21.38,70.49
2025-01-26 03:04:21.851,93.70,20.80,69.44,21.38,70.49
2025-01-26 03:04:26.864,93.20,20.90,69.62,21.48,70.66
2025-01-26 03:04:31.882,93.70,20.80,69.44,21.38,70.49
2025-01-26 03:04:36.895,93.70,20.80,69.44,21.38,70.49
2025-01-26 03:04:41.912,93.70,20.80,69.44,21.38,70.49
2025-01-26 03:04:46.925,93.60,20.80,69.44,21.38,70.48
2025-01-26 03:04:51.939,93.70,20.80,69.44,21.38,70.49
2025-01-26 03:04:56.956,93.80,20.90,69.62,21.49,70.69
2025-01-26 03:05:01.969,93.70,20.80,69.44,21.38,70.49
2025-01-26 03:05:06.986,93.80,20.80,69.44,21.38,70.49
2025-01-26 03:05:12.000,93.70,20.80,69.44,21.38,70.49
2025-01-26 03:05:17.017,93.60,20.80,69.44,21.38,70.48
2025-01-26 03:05:22.030,93.70,20.80,69.44,21.38,70.49
2025-01-26 03:05:27.043,93.80,20.80,69.44,21.38,70.49
2025-01-26 03:05:32.060,93.70,20.80,69.44,21.38,70.49
2025-01-26 03:05:37.073,93.50,20.80,69.44,21.38,70.48
2025-01-26 03:05:42.091,93.80,20.80,69.44,21.38,70.49
2025-01-26 03:05:47.104,93.80,20.80,69.44,21.38,70.49
2025-01-26 03:05:52.121,93.70,20.90,69.62,21.49,70.69
2025-01-26 03:05:57.135,93.70,20.80,69.44,21.38,70.49
2025-01-26 03:06:02.148,93.70,20.80,69.44,21.38,70.49
2025-01-26 03:06:07.165,93.90,20.80,69.44,21.39,70.50
2025-01-26 03:06:12.178,93.70,20.80,69.44,21.38,70.49
2025-01-26 03:06:17.196,93.80,20.90,69.62,21.49,70.69
2025-01-26 03:06:22.209,93.80,20.80,69.44,21.38,70.49
2025-01-26 03:06:27.226,93.60,20.80,69.44,21.38,70.48
2025-01-26 03:06:32.239,93.80,20.80,69.44,21.38,70.49
2025-01-26 03:06:37.257,93.40,20.90,69.62,21.48,70.67
2025-01-26 03:06:42.270,93.80,20.80,69.44,21.38,70.49
2025-01-26 03:06:47.283,93.70,20.80,69.44,21.38,70.49
2025-01-26 03:06:52.300,93.80,20.80,69.44,21.38,70.49
2025-01-26 03:06:57.313,93.80,20.80,69.44,21.38,70.49
2025-01-26 03:07:02.331,93.40,20.90,69.62,21.48,70.67
2025-01-26 03:07:07.344,93.70,20.90,69.62,21.49,70.69
2025-01-26 03:07:12.361,93.80,20.80,69.44,21.38,70.49
2025-01-26 03:07:17.374,93.70,20.80,69.44,21.38,70.49
2025-01-26 03:07:22.387,93.80,20.90,69.62,21.49,70.69
2025-01-26 03:07:27.405,93.80,20.90,69.62,21.49,70.69
2025-01-26 03:07:32.418,93.70,20.80,69.44,21.38,70.49
2025-01-26 03:07:37.435,93.80,20.80,69.44,21.38,70.49
2025-01-26 03:07:42.448,93.90,20.80,69.44,21.39,70.50
2025-01-26 03:07:47.466,93.90,20.90,69.62,21.50,70.70
2025-01-26 03:07:52.479,93.70,20.90,69.62,21.49,70.69
2025-01-26 03:07:57.496,93.80,20.90,69.62,21.49,70.69
2025-01-26 03:08:02.509,93.80,20.90,69.62,21.49,70.69
2025-01-26 03:08:07.523,93.80,20.80,69.44,21.38,70.49
2025-01-26 03:08:12.540,93.90,20.80,69.44,21.39,70.50
2025-01-26 03:08:17.553,94.00,20.80,69.44,21.39,70.50
2025-01-26 03:08:22.570,93.90,20.80,69.44,21.39,70.50
2025-01-26 03:08:27.583,93.80,20.90,69.62,21.49,70.69
2025-01-26 03:08:32.601,93.90,20.90,69.62,21.50,70.70
2025-01-26 03:08:37.614,93.80,20.90,69.62,21.49,70.69
2025-01-26 03:08:42.631,93.80,20.80,69.44,21.38,70.49
2025-01-26 03:08:47.644,93.80,20.80,69.44,21.38,70.49
2025-01-26 03:08:52.662,93.90,20.80,69.44,21.39,70.50
2025-01-26 03:08:57.675,93.90,20.80,69.44,21.39,70.50
2025-01-26 03:09:02.688,93.80,20.90,69.62,21.49,70.69
2025-01-26 03:09:07.705,93.90,20.90,69.62,21.50,70.70
2025-01-26 03:09:12.719,93.90,20.80,69.44,21.39,70.50
2025-01-26 03:09:17.736,93.80,20.90,69.62,21.49,70.69
2025-01-26 03:09:22.749,93.80,20.80,69.44,21.38,70.49
2025-01-26 03:09:27.766,93.80,20.80,69.44,21.38,70.49
2025-01-26 03:09:32.780,93.80,20.80,69.44,21.38,70.49
2025-01-26 03:09:37.797,93.80,20.80,69.44,21.38,70.49
2025-01-26 03:09:42.810,93.90,20.80,69.44,21.39,70.50
2025-01-26 03:09:47.823,94.00,20.80,69.44,21.39,70.50
2025-01-26 03:09:52.840,93.50,20.90,69.62,21.49,70.68
2025-01-26 03:09:57.854,93.40,20.90,69.62,21.48,70.67
2025-01-26 03:10:02.871,94.00,20.80,69.44,21.39,70.50
2025-01-26 03:10:07.884,93.90,20.70,69.26,21.28,70.30
2025-01-26 03:10:12.901,93.80,20.80,69.44,21.38,70.49
2025-01-26 03:10:17.915,93.90,20.80,69.44,21.39,70.50
2025-01-26 03:10:22.932,93.50,20.90,69.62,21.49,70.68
2025-01-26 03:10:27.945,94.00,20.90,69.62,21.50,70.70
2025-01-26 03:10:32.958,94.00,20.80,69.44,21.39,70.50
2025-01-26 03:10:37.976,94.00,20.80,69.44,21.39,70.50
2025-01-26 03:10:42.989,93.90,20.90,69.62,21.50,70.70
2025-01-26 03:10:48.006,93.90,20.80,69.44,21.39,70.50
2025-01-26 03:10:53.019,93.60,20.90,69.62,21.49,70.68
2025-01-26 03:10:58.036,93.50,20.90,69.62,21.49,70.68
2025-01-26 03:11:03.050,93.90,20.80,69.44,21.39,70.50
2025-01-26 03:11:08.063,94.00,20.90,69.62,21.50,70.70
2025-01-26 03:11:13.080,93.90,20.90,69.62,21.50,70.70
2025-01-26 03:11:18.093,93.70,20.90,69.62,21.49,70.69
2025-01-26 03:11:23.111,93.90,20.80,69.44,21.39,70.50
2025-01-26 03:11:28.124,93.90,20.80,69.44,21.39,70.50
2025-01-26 03:11:33.141,93.90,20.80,69.44,21.39,70.50
2025-01-26 03:11:38.154,93.80,20.80,69.44,21.38,70.49
2025-01-26 03:11:43.172,94.10,20.80,69.44,21.39,70.51
2025-01-26 03:11:48.185,94.00,20.80,69.44,21.39,70.50
2025-01-26 03:11:53.198,94.00,20.90,69.62,21.50,70.70
2025-01-26 03:11:58.215,93.80,20.80,69.44,21.38,70.49
2025-01-26 03:12:03.228,94.00,20.80,69.44,21.39,70.50
2025-01-26 03:12:08.246,93.90,20.90,69.62,21.50,70.70
2025-01-26 03:12:13.259,93.90,20.80,69.44,21.39,70.50
2025-01-26 03:12:18.276,93.50,20.90,69.62,21.49,70.68
2025-01-26 03:12:23.289,93.90,20.90,69.62,21.50,70.70
2025-01-26 03:12:28.307,93.70,20.90,69.62,21.49,70.69
2025-01-26 03:12:33.320,94.00,20.90,69.62,21.50,70.70
2025-01-26 03:12:38.333,94.00,20.80,69.44,21.39,70.50
2025-01-26 03:12:43.350,94.00,20.80,69.44,21.39,70.50
2025-01-26 03:12:48.363,94.00,20.90,69.62,21.50,70.70
2025-01-26 03:12:53.381,94.10,20.90,69.62,21.50,70.70
2025-01-26 03:12:58.394,94.10,20.80,69.44,21.39,70.51
2025-01-26 03:13:03.407,94.00,20.90,69.62,21.50,70.70
2025-01-26 03:13:08.424,94.10,20.90,69.62,21.50,70.70
2025-01-26 03:13:13.438,94.00,20.80,69.44,21.39,70.50
2025-01-26 03:13:18.455,94.00,20.90,69.62,21.50,70.70
2025-01-26 03:13:23.468,94.10,20.80,69.44,21.39,70.51
2025-01-26 03:13:28.485,94.10,20.80,69.44,21.39,70.51
2025-01-26 03:13:33.499,93.90,20.90,69.62,21.50,70.70
2025-01-26 03:13:38.512,93.80,20.80,69.44,21.38,70.49
2025-01-26 03:13:43.529,94.10,20.90,69.62,21.50,70.70
2025-01-26 03:13:48.542,94.10,20.90,69.62,21.50,70.70
2025-01-26 03:13:53.559,93.90,20.80,69.44,21.39,70.50
2025-01-26 03:13:58.573,94.10,20.90,69.62,21.50,70.70
2025-01-26 03:14:03.590,94.00,20.80,69.44,21.39,70.50
2025-01-26 03:14:08.603,94.10,20.80,69.44,21.39,70.51
2025-01-26 03:14:13.616,93.70,20.90,69.62,21.49,70.69
2025-01-26 03:14:18.634,93.90,20.90,69.62,21.50,70.70
2025-01-26 03:14:23.647,93.80,20.90,69.62,21.49,70.69
2025-01-26 03:14:28.664,94.10,20.90,69.62,21.50,70.70
2025-01-26 03:14:33.677,93.60,20.90,69.62,21.49,70.68
2025-01-26 03:14:38.695,93.70,20.90,69.62,21.49,70.69
2025-01-26 03:14:43.708,94.10,20.90,69.62,21.50,70.70
2025-01-26 03:14:48.721,93.80,20.90,69.62,21.49,70.69
2025-01-26 03:14:53.738,93.60,20.90,69.62,21.49,70.68
2025-01-26 03:14:58.751,94.10,20.80,69.44,21.39,70.51
2025-01-26 03:15:03.769,93.70,20.90,69.62,21.49,70.69
2025-01-26 03:15:08.782,94.20,20.80,69.44,21.40,70.51
2025-01-26 03:15:13.799,93.60,20.90,69.62,21.49,70.68
2025-01-26 03:15:18.812,94.10,20.90,69.62,21.50,70.70
2025-01-26 03:15:23.825,94.10,20.90,69.62,21.50,70.70
2025-01-26 03:15:28.843,93.60,20.90,69.62,21.49,70.68
2025-01-26 03:15:33.856,93.70,20.90,69.62,21.49,70.69
2025-01-26 03:15:38.873,94.20,20.80,69.44,21.40,70.51
2025-01-26 03:15:43.886,94.00,20.90,69.62,21.50,70.70
2025-01-26 03:15:48.904,93.70,20.90,69.62,21.49,70.69
2025-01-26 03:15:53.917,93.70,20.90,69.62,21.49,70.69
2025-01-26 03:15:58.930,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:16:03.947,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:16:08.961,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:16:13.978,94.10,20.80,69.44,21.39,70.51
2025-01-26 03:16:18.991,93.70,20.90,69.62,21.49,70.69
2025-01-26 03:16:24.004,94.20,20.80,69.44,21.40,70.51
2025-01-26 03:16:29.022,94.10,20.90,69.62,21.50,70.70
2025-01-26 03:16:34.035,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:16:39.052,93.90,20.90,69.62,21.50,70.70
2025-01-26 03:16:44.065,94.10,20.90,69.62,21.50,70.70
2025-01-26 03:16:49.082,94.20,20.80,69.44,21.40,70.51
2025-01-26 03:16:54.096,94.20,20.80,69.44,21.40,70.51
2025-01-26 03:16:59.109,94.20,20.80,69.44,21.40,70.51
2025-01-26 03:17:04.126,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:17:09.139,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:17:14.157,94.10,20.80,69.44,21.39,70.51
2025-01-26 03:17:19.170,94.20,20.80,69.44,21.40,70.51
2025-01-26 03:17:24.183,94.20,20.80,69.44,21.40,70.51
2025-01-26 03:17:29.200,94.20,20.80,69.44,21.40,70.51
2025-01-26 03:17:34.213,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:17:39.231,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:17:44.244,93.90,20.90,69.62,21.50,70.70
2025-01-26 03:17:49.261,94.20,20.80,69.44,21.40,70.51
2025-01-26 03:17:54.274,94.20,20.80,69.44,21.40,70.51
2025-01-26 03:17:59.288,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:18:04.305,93.90,20.90,69.62,21.50,70.70
2025-01-26 03:18:09.318,93.90,20.90,69.62,21.50,70.70
2025-01-26 03:18:14.335,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:18:19.348,94.20,20.80,69.44,21.40,70.51
2025-01-26 03:18:24.366,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:18:29.379,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:18:34.396,93.90,20.90,69.62,21.50,70.70
2025-01-26 03:18:39.409,94.10,20.90,69.62,21.50,70.70
2025-01-26 03:18:44.423,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:18:49.440,94.20,20.80,69.44,21.40,70.51
2025-01-26 03:18:54.453,93.90,20.90,69.62,21.50,70.70
2025-01-26 03:18:59.470,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:19:04.484,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:19:09.501,93.80,20.90,69.62,21.49,70.69
2025-01-26 03:19:14.514,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:19:19.527,93.80,20.90,69.62,21.49,70.69
2025-01-26 03:19:24.545,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:19:29.558,94.30,20.80,69.44,21.40,70.52
2025-01-26 03:19:34.575,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:19:39.588,94.10,20.90,69.62,21.50,70.70
2025-01-26 03:19:44.601,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:19:49.619,94.30,20.80,69.44,21.40,70.52
2025-01-26 03:19:54.632,94.20,20.80,69.44,21.40,70.51
2025-01-26 03:19:59.649,94.20,20.80,69.44,21.40,70.51
2025-01-26 03:20:04.662,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:20:09.680,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:20:14.693,94.30,20.80,69.44,21.40,70.52
2025-01-26 03:20:19.706,93.80,20.90,69.62,21.49,70.69
2025-01-26 03:20:24.723,93.90,20.90,69.62,21.50,70.70
2025-01-26 03:20:29.736,94.20,20.80,69.44,21.40,70.51
2025-01-26 03:20:34.754,94.20,20.80,69.44,21.40,70.51
2025-01-26 03:20:39.767,94.40,20.80,69.44,21.40,70.52
2025-01-26 03:20:44.780,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:20:49.797,94.30,20.80,69.44,21.40,70.52
2025-01-26 03:20:54.811,94.40,20.80,69.44,21.40,70.52
2025-01-26 03:20:59.828,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:21:04.841,94.00,21.00,69.80,21.61,70.90
2025-01-26 03:21:09.858,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:21:14.872,93.90,20.90,69.62,21.50,70.70
2025-01-26 03:21:19.885,94.00,20.90,69.62,21.50,70.70
2025-01-26 03:21:24.902,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:21:29.915,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:21:34.932,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:21:39.946,94.30,20.80,69.44,21.40,70.52
2025-01-26 03:21:44.959,94.40,20.80,69.44,21.40,70.52
2025-01-26 03:21:49.976,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:21:54.989,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:22:00.007,94.30,20.80,69.44,21.40,70.52
2025-01-26 03:22:05.020,94.40,20.80,69.44,21.40,70.52
2025-01-26 03:22:10.033,94.00,20.90,69.62,21.50,70.70
2025-01-26 03:22:15.050,93.90,20.90,69.62,21.50,70.70
2025-01-26 03:22:20.063,94.00,20.90,69.62,21.50,70.70
2025-01-26 03:22:25.081,93.80,20.90,69.62,21.49,70.69
2025-01-26 03:22:30.094,94.40,20.80,69.44,21.40,70.52
2025-01-26 03:22:35.111,94.00,20.90,69.62,21.50,70.70
2025-01-26 03:22:40.124,94.00,20.90,69.62,21.50,70.70
2025-01-26 03:22:45.138,94.40,20.80,69.44,21.40,70.52
2025-01-26 03:22:50.155,94.40,20.80,69.44,21.40,70.52
2025-01-26 03:22:55.168,94.00,20.90,69.62,21.50,70.70
2025-01-26 03:23:00.181,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:23:05.199,94.40,20.80,69.44,21.40,70.52
2025-01-26 03:23:10.212,94.50,20.80,69.44,21.40,70.53
2025-01-26 03:23:15.229,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:23:20.242,94.30,20.80,69.44,21.40,70.52
2025-01-26 03:23:25.255,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:23:30.273,94.40,20.80,69.44,21.40,70.52
2025-01-26 03:23:35.286,94.50,20.80,69.44,21.40,70.53
2025-01-26 03:23:40.303,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:23:45.316,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:23:50.329,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:23:55.347,94.30,20.80,69.44,21.40,70.52
2025-01-26 03:24:00.360,94.10,20.90,69.62,21.50,70.70
2025-01-26 03:24:05.377,94.50,20.80,69.44,21.40,70.53
2025-01-26 03:24:10.390,93.90,20.90,69.62,21.50,70.70
2025-01-26 03:24:15.408,94.00,20.90,69.62,21.50,70.70
2025-01-26 03:24:20.421,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:24:25.434,94.10,20.90,69.62,21.50,70.70
2025-01-26 03:24:30.451,94.50,20.80,69.44,21.40,70.53
2025-01-26 03:24:35.465,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:24:40.482,94.40,20.80,69.44,21.40,70.52
2025-01-26 03:24:45.495,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:24:50.508,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:24:55.526,94.50,20.80,69.44,21.40,70.53
2025-01-26 03:25:00.539,94.00,20.90,69.62,21.50,70.70
2025-01-26 03:25:05.556,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:25:10.569,94.00,20.90,69.62,21.50,70.70
2025-01-26 03:25:15.582,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:25:20.600,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:25:25.613,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:25:30.630,94.00,20.90,69.62,21.50,70.70
2025-01-26 03:25:35.643,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:25:40.656,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:25:45.674,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:25:50.687,94.10,20.90,69.62,21.50,70.70
2025-01-26 03:25:55.704,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:26:00.717,94.10,20.90,69.62,21.50,70.70
2025-01-26 03:26:05.731,94.10,20.90,69.62,21.50,70.70
2025-01-26 03:26:10.748,94.00,20.90,69.62,21.50,70.70
2025-01-26 03:26:15.761,94.40,20.80,69.44,21.40,70.52
2025-01-26 03:26:20.778,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:26:25.792,94.10,20.90,69.62,21.50,70.70
2025-01-26 03:26:30.805,94.60,20.80,69.44,21.41,70.53
2025-01-26 03:26:35.822,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:26:40.835,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:26:45.852,94.10,20.90,69.62,21.50,70.70
2025-01-26 03:26:50.866,94.10,20.90,69.62,21.50,70.70
2025-01-26 03:26:55.879,94.70,20.90,69.62,21.52,70.73
2025-01-26 03:27:00.896,94.10,21.00,69.80,21.61,70.90
2025-01-26 03:27:05.909,94.60,20.80,69.44,21.41,70.53
2025-01-26 03:27:10.927,94.60,20.80,69.44,21.41,70.53
2025-01-26 03:27:15.940,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:27:20.957,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:27:25.970,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:27:30.983,94.50,20.80,69.44,21.40,70.53
2025-01-26 03:27:36.001,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:27:41.014,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:27:46.031,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:27:51.044,94.10,20.90,69.62,21.50,70.70
2025-01-26 03:27:56.058,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:28:01.075,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:28:06.088,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:28:11.105,94.60,20.80,69.44,21.41,70.53
2025-01-26 03:28:16.119,94.10,20.90,69.62,21.50,70.70
2025-01-26 03:28:21.136,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:28:26.149,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:28:31.162,94.60,20.80,69.44,21.41,70.53
2025-01-26 03:28:36.180,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:28:41.193,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:28:46.210,94.40,20.80,69.44,21.40,70.52
2025-01-26 03:28:51.223,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:28:56.236,94.10,20.90,69.62,21.50,70.70
2025-01-26 03:29:01.254,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:29:06.267,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:29:11.284,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:29:16.297,94.30,21.00,69.80,21.62,70.91
2025-01-26 03:29:21.315,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:29:26.328,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:29:31.341,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:29:36.358,94.70,20.80,69.44,21.41,70.53
2025-01-26 03:29:41.371,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:29:46.389,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:29:51.402,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:29:56.419,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:30:01.432,94.70,20.90,69.62,21.52,70.73
2025-01-26 03:30:06.446,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:30:11.463,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:30:16.476,94.70,20.90,69.62,21.52,70.73
2025-01-26 03:30:21.493,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:30:26.506,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:30:31.524,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:30:36.537,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:30:41.550,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:30:46.567,94.80,20.80,69.44,21.41,70.54
2025-01-26 03:30:51.581,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:30:56.598,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:31:01.611,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:31:06.624,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:31:11.642,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:31:16.655,94.70,20.80,69.44,21.41,70.53
2025-01-26 03:31:21.672,94.70,20.90,69.62,21.52,70.73
2025-01-26 03:31:26.685,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:31:31.702,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:31:36.716,94.10,20.90,69.62,21.50,70.70
2025-01-26 03:31:41.729,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:31:46.746,94.60,20.80,69.44,21.41,70.53
2025-01-26 03:31:51.759,94.70,20.80,69.44,21.41,70.53
2025-01-26 03:31:56.777,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:32:01.790,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:32:06.807,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:32:11.820,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:32:16.833,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:32:21.851,94.60,20.80,69.44,21.41,70.53
2025-01-26 03:32:26.864,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:32:31.881,94.70,20.80,69.44,21.41,70.53
2025-01-26 03:32:36.894,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:32:41.912,94.70,20.90,69.62,21.52,70.73
2025-01-26 03:32:46.925,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:32:51.938,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:32:56.955,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:33:01.969,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:33:06.986,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:33:11.999,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:33:17.016,94.70,20.90,69.62,21.52,70.73
2025-01-26 03:33:22.029,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:33:27.043,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:33:32.060,94.70,20.80,69.44,21.41,70.53
2025-01-26 03:33:37.073,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:33:42.090,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:33:47.104,94.20,20.90,69.62,21.51,70.71
2025-01-26 03:33:52.117,94.30,21.00,69.80,21.62,70.91
2025-01-26 03:33:57.134,94.30,21.00,69.80,21.62,70.91
2025-01-26 03:34:02.147,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:34:07.165,94.70,20.80,69.44,21.41,70.53
2025-01-26 03:34:12.178,94.70,20.90,69.62,21.52,70.73
2025-01-26 03:34:17.195,94.60,20.80,69.44,21.41,70.53
2025-01-26 03:34:22.208,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:34:27.221,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:34:32.239,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:34:37.252,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:34:42.269,94.70,20.90,69.62,21.52,70.73
2025-01-26 03:34:47.282,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:34:52.300,94.70,20.80,69.44,21.41,70.53
2025-01-26 03:34:57.313,94.30,21.00,69.80,21.62,70.91
2025-01-26 03:35:02.326,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:35:07.343,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:35:12.356,94.70,20.80,69.44,21.41,70.53
2025-01-26 03:35:17.374,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:35:22.387,94.70,20.90,69.62,21.52,70.73
2025-01-26 03:35:27.400,94.80,20.90,69.62,21.52,70.74
2025-01-26 03:35:32.417,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:35:37.430,94.80,20.90,69.62,21.52,70.74
2025-01-26 03:35:42.448,94.80,20.80,69.44,21.41,70.54
2025-01-26 03:35:47.461,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:35:52.474,94.80,20.80,69.44,21.41,70.54
2025-01-26 03:35:57.492,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:36:02.505,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:36:07.522,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:36:12.535,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:36:17.553,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:36:22.566,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:36:27.579,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:36:32.596,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:36:37.609,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:36:42.627,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:36:47.640,94.70,20.90,69.62,21.52,70.73
2025-01-26 03:36:52.653,94.60,21.00,69.80,21.63,70.93
2025-01-26 03:36:57.670,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:37:02.683,94.70,20.90,69.62,21.52,70.73
2025-01-26 03:37:07.701,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:37:12.714,94.80,20.90,69.62,21.52,70.74
2025-01-26 03:37:17.727,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:37:22.744,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:37:27.758,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:37:32.775,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:37:37.788,94.30,20.90,69.62,21.51,70.71
2025-01-26 03:37:42.805,94.40,21.00,69.80,21.62,70.92
2025-01-26 03:37:47.819,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:37:52.832,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:37:57.849,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:38:02.862,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:38:07.879,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:38:12.893,94.50,21.00,69.80,21.62,70.92
2025-01-26 03:38:17.906,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:38:22.923,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:38:27.936,94.90,20.90,69.62,21.52,70.74
2025-01-26 03:38:32.954,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:38:37.967,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:38:42.984,94.50,21.00,69.80,21.62,70.92
2025-01-26 03:38:47.997,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:38:53.010,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:38:58.028,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:39:03.041,94.80,20.90,69.62,21.52,70.74
2025-01-26 03:39:08.058,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:39:13.071,94.90,20.90,69.62,21.52,70.74
2025-01-26 03:39:18.085,94.80,20.90,69.62,21.52,70.74
2025-01-26 03:39:23.102,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:39:28.115,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:39:33.132,94.70,20.80,69.44,21.41,70.53
2025-01-26 03:39:38.146,94.80,20.90,69.62,21.52,70.74
2025-01-26 03:39:43.159,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:39:48.176,94.90,20.90,69.62,21.52,70.74
2025-01-26 03:39:53.189,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:39:58.206,94.90,20.90,69.62,21.52,70.74
2025-01-26 03:40:03.220,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:40:08.237,94.80,20.80,69.44,21.41,70.54
2025-01-26 03:40:13.250,94.70,20.90,69.62,21.52,70.73
2025-01-26 03:40:18.263,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:40:23.281,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:40:28.294,94.80,20.90,69.62,21.52,70.74
2025-01-26 03:40:33.311,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:40:38.324,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:40:43.337,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:40:48.355,94.90,20.80,69.44,21.41,70.54
2025-01-26 03:40:53.368,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:40:58.385,94.40,20.90,69.62,21.51,70.72
2025-01-26 03:41:03.398,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:41:08.416,94.90,20.80,69.44,21.41,70.54
2025-01-26 03:41:13.429,94.90,20.90,69.62,21.52,70.74
2025-01-26 03:41:18.442,94.90,20.80,69.44,21.41,70.54
2025-01-26 03:41:23.459,94.90,20.90,69.62,21.52,70.74
2025-01-26 03:41:28.472,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:41:33.490,94.60,21.00,69.80,21.63,70.93
2025-01-26 03:41:38.503,94.80,20.80,69.44,21.41,70.54
2025-01-26 03:41:43.516,94.90,20.90,69.62,21.52,70.74
2025-01-26 03:41:48.533,94.80,20.90,69.62,21.52,70.74
2025-01-26 03:41:53.547,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:41:58.564,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:42:03.577,94.70,20.90,69.62,21.52,70.73
2025-01-26 03:42:08.594,94.70,20.90,69.62,21.52,70.73
2025-01-26 03:42:13.608,94.90,20.90,69.62,21.52,70.74
2025-01-26 03:42:18.621,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:42:23.638,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:42:28.651,94.90,20.90,69.62,21.52,70.74
2025-01-26 03:42:33.669,95.00,20.90,69.62,21.53,70.75
2025-01-26 03:42:38.682,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:42:43.699,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:42:48.712,94.70,20.90,69.62,21.52,70.73
2025-01-26 03:42:53.725,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:42:58.743,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:43:03.756,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:43:08.773,94.90,20.90,69.62,21.52,70.74
2025-01-26 03:43:13.786,95.00,20.90,69.62,21.53,70.75
2025-01-26 03:43:18.799,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:43:23.817,94.60,21.00,69.80,21.63,70.93
2025-01-26 03:43:28.830,95.00,20.90,69.62,21.53,70.75
2025-01-26 03:43:33.847,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:43:38.860,95.00,20.90,69.62,21.53,70.75
2025-01-26 03:43:43.878,94.60,21.00,69.80,21.63,70.93
2025-01-26 03:43:48.891,95.00,20.80,69.44,21.42,70.55
2025-01-26 03:43:53.904,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:43:58.921,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:44:03.935,94.80,20.90,69.62,21.52,70.74
2025-01-26 03:44:08.952,94.70,20.90,69.62,21.52,70.73
2025-01-26 03:44:13.965,95.00,20.90,69.62,21.53,70.75
2025-01-26 03:44:18.982,94.70,20.90,69.62,21.52,70.73
2025-01-26 03:44:23.996,94.90,20.90,69.62,21.52,70.74
2025-01-26 03:44:29.009,95.10,20.90,69.62,21.53,70.75
2025-01-26 03:44:34.026,94.50,20.90,69.62,21.51,70.72
2025-01-26 03:44:39.039,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:44:44.056,94.70,20.90,69.62,21.52,70.73
2025-01-26 03:44:49.070,94.70,21.00,69.80,21.63,70.93
2025-01-26 03:44:54.087,94.80,20.90,69.62,21.52,70.74
2025-01-26 03:44:59.100,95.00,20.80,69.44,21.42,70.55
2025-01-26 03:45:04.113,95.00,20.90,69.62,21.53,70.75
2025-01-26 03:45:09.131,95.00,20.80,69.44,21.42,70.55
2025-01-26 03:45:14.144,94.90,20.80,69.44,21.41,70.54
2025-01-26 03:45:19.161,95.10,20.90,69.62,21.53,70.75
2025-01-26 03:45:24.174,94.80,20.90,69.62,21.52,70.74
2025-01-26 03:45:29.187,94.70,21.00,69.80,21.63,70.93
2025-01-26 03:45:34.205,95.00,20.90,69.62,21.53,70.75
2025-01-26 03:45:39.218,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:45:44.235,94.70,20.90,69.62,21.52,70.73
2025-01-26 03:45:49.248,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:45:54.266,94.60,21.00,69.80,21.63,70.93
2025-01-26 03:45:59.279,94.80,20.90,69.62,21.52,70.74
2025-01-26 03:46:04.292,94.70,20.90,69.62,21.52,70.73
2025-01-26 03:46:09.309,94.80,20.90,69.62,21.52,70.74
2025-01-26 03:46:14.323,94.60,21.00,69.80,21.63,70.93
2025-01-26 03:46:19.340,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:46:24.353,94.70,20.90,69.62,21.52,70.73
2025-01-26 03:46:29.370,94.70,21.00,69.80,21.63,70.93
2025-01-26 03:46:34.383,94.80,20.90,69.62,21.52,70.74
2025-01-26 03:46:39.397,94.70,20.90,69.62,21.52,70.73
2025-01-26 03:46:44.414,94.60,20.90,69.62,21.52,70.73
2025-01-26 03:46:49.427,94.80,20.90,69.62,21.52,70.74


==> anc/Fig5-temperaturedata.csv <==
2025-01-12 03:23:03.185,DHTDHTxx test!,,,,
2025-01-12 03:23:03.277,"Relative Humidity: ","Temperature C: ","Temperature F ","Heat index C: ","Heat Index F "
2025-01-12 03:23:08.306,25.30,20.50,68.90,19.27,66.68
2025-01-12 03:23:13.319,25.60,20.50,68.90,19.27,66.69
2025-01-12 03:23:18.337,25.10,20.50,68.90,19.26,66.67
2025-01-12 03:23:23.350,25.60,20.50,68.90,19.27,66.69
2025-01-12 03:23:28.367,26.10,20.50,68.90,19.29,66.72
2025-01-12 03:23:33.380,26.30,20.60,69.08,19.40,66.92
2025-01-12 03:23:38.393,26.50,20.50,68.90,19.30,66.74
2025-01-12 03:23:43.411,26.40,20.60,69.08,19.40,66.93
2025-01-12 03:23:48.424,26.30,20.60,69.08,19.40,66.92
2025-01-12 03:23:53.441,26.50,20.60,69.08,19.41,66.93
2025-01-12 03:23:58.454,27.00,20.60,69.08,19.42,66.96
2025-01-12 03:24:03.472,27.10,20.50,68.90,19.31,66.76
2025-01-12 03:24:08.485,27.20,20.60,69.08,19.43,66.97
2025-01-12 03:24:13.498,27.70,20.60,69.08,19.44,66.99
2025-01-12 03:24:18.515,28.10,20.50,68.90,19.34,66.81
2025-01-12 03:24:23.529,28.30,20.50,68.90,19.34,66.82
2025-01-12 03:24:28.546,28.60,20.50,68.90,19.35,66.83
2025-01-12 03:24:33.559,28.60,20.60,69.08,19.46,67.03
2025-01-12 03:24:38.572,28.90,20.60,69.08,19.47,67.05
2025-01-12 03:24:43.589,28.90,20.60,69.08,19.47,67.05
2025-01-12 03:24:48.603,29.10,20.60,69.08,19.48,67.06
2025-01-12 03:24:53.620,29.10,20.60,69.08,19.48,67.06
2025-01-12 03:24:58.633,29.40,20.60,69.08,19.48,67.07
2025-01-12 03:25:03.650,29.50,20.60,69.08,19.49,67.07
2025-01-12 03:25:08.664,29.70,20.60,69.08,19.49,67.08
2025-01-12 03:25:13.677,30.40,20.60,69.08,19.51,67.12
2025-01-12 03:25:18.694,29.90,20.60,69.08,19.50,67.09
2025-01-12 03:25:23.707,30.30,20.60,69.08,19.51,67.11
2025-01-12 03:25:28.724,30.10,20.60,69.08,19.50,67.10
2025-01-12 03:25:33.738,30.20,20.60,69.08,19.50,67.11
2025-01-12 03:25:38.755,30.40,20.70,69.26,19.62,67.31
2025-01-12 03:25:43.768,30.90,20.70,69.26,19.63,67.34
2025-01-12 03:25:48.781,31.00,20.60,69.08,19.52,67.15
2025-01-12 03:25:53.799,31.00,20.60,69.08,19.52,67.15
2025-01-12 03:25:58.812,31.40,20.60,69.08,19.54,67.16
2025-01-12 03:26:03.829,31.50,20.70,69.26,19.65,67.37
2025-01-12 03:26:08.842,31.70,20.60,69.08,19.54,67.18
2025-01-12 03:26:13.855,32.30,20.70,69.26,19.67,67.40
2025-01-12 03:26:18.873,32.50,20.70,69.26,19.67,67.41
2025-01-12 03:26:23.886,32.50,20.70,69.26,19.67,67.41
2025-01-12 03:26:28.903,32.90,20.70,69.26,19.68,67.43
2025-01-12 03:26:33.916,33.00,20.70,69.26,19.69,67.44
2025-01-12 03:26:38.930,33.00,20.70,69.26,19.69,67.44
2025-01-12 03:26:43.947,33.30,20.70,69.26,19.69,67.45
2025-01-12 03:26:48.960,33.20,20.70,69.26,19.69,67.45
2025-01-12 03:26:53.977,33.60,20.80,69.44,19.81,67.66
2025-01-12 03:26:58.990,33.70,20.80,69.44,19.82,67.67
2025-01-12 03:27:04.004,33.90,20.90,69.62,19.93,67.88
2025-01-12 03:27:09.021,34.10,20.80,69.44,19.83,67.69
2025-01-12 03:27:14.034,34.30,20.80,69.44,19.83,67.70
2025-01-12 03:27:19.051,34.50,20.80,69.44,19.84,67.71
2025-01-12 03:27:24.065,34.80,20.80,69.44,19.84,67.72
2025-01-12 03:27:29.078,34.80,20.80,69.44,19.84,67.72
2025-01-12 03:27:34.095,35.00,20.90,69.62,19.96,67.93
2025-01-12 03:27:39.108,35.10,20.80,69.44,19.85,67.73
2025-01-12 03:27:44.121,35.40,20.80,69.44,19.86,67.75
2025-01-12 03:27:49.139,34.80,21.00,69.80,20.06,68.12
2025-01-12 03:27:54.152,34.90,20.90,69.62,19.96,67.92
2025-01-12 03:27:59.169,35.90,20.90,69.62,19.98,67.97
2025-01-12 03:28:04.182,35.20,20.90,69.62,19.96,67.94
2025-01-12 03:28:09.196,35.30,20.90,69.62,19.97,67.94
2025-01-12 03:28:14.213,35.30,20.90,69.62,19.97,67.94
2025-01-12 03:28:19.226,35.70,21.00,69.80,20.09,68.16
2025-01-12 03:28:24.243,35.70,21.00,69.80,20.09,68.16
2025-01-12 03:28:29.256,35.70,21.00,69.80,20.09,68.16
2025-01-12 03:28:34.270,35.80,21.10,69.98,20.20,68.36
2025-01-12 03:28:39.287,36.10,21.00,69.80,20.10,68.18
2025-01-12 03:28:44.300,36.20,21.10,69.98,20.21,68.38
2025-01-12 03:28:49.317,36.10,21.10,69.98,20.21,68.37
2025-01-12 03:28:54.331,36.20,21.10,69.98,20.21,68.38
2025-01-12 03:28:59.348,36.50,21.10,69.98,20.22,68.39
2025-01-12 03:29:04.361,36.40,21.10,69.98,20.22,68.39
2025-01-12 03:29:09.374,36.60,21.10,69.98,20.22,68.40
2025-01-12 03:29:14.392,36.90,21.10,69.98,20.23,68.41
2025-01-12 03:29:19.405,36.80,21.20,70.16,20.34,68.61
2025-01-12 03:29:24.422,37.00,21.20,70.16,20.34,68.62
2025-01-12 03:29:29.435,37.20,21.20,70.16,20.35,68.62
2025-01-12 03:29:34.448,37.30,21.30,70.34,20.46,68.83
2025-01-12 03:29:39.466,37.30,21.20,70.16,20.35,68.63
2025-01-12 03:29:44.479,37.40,21.20,70.16,20.35,68.63
2025-01-12 03:29:49.496,37.60,21.40,70.52,20.58,69.04
2025-01-12 03:29:54.509,37.80,21.40,70.52,20.58,69.05
2025-01-12 03:29:59.522,37.90,21.40,70.52,20.58,69.05
2025-01-12 03:30:04.540,38.00,21.40,70.52,20.59,69.06
2025-01-12 03:30:09.553,38.20,21.50,70.70,20.70,69.27
2025-01-12 03:30:14.570,38.40,21.40,70.52,20.60,69.08
2025-01-12 03:30:19.583,38.30,21.40,70.52,20.60,69.07
2025-01-12 03:30:24.601,38.40,21.40,70.52,20.60,69.08
2025-01-12 03:30:29.614,38.70,21.50,70.70,20.72,69.29
2025-01-12 03:30:34.627,38.50,21.50,70.70,20.71,69.28
2025-01-12 03:30:39.644,38.60,21.50,70.70,20.71,69.28
2025-01-12 03:30:44.658,38.90,21.50,70.70,20.72,69.30
2025-01-12 03:30:49.675,39.00,21.50,70.70,20.72,69.30
2025-01-12 03:30:54.688,39.10,21.60,70.88,20.84,69.51
2025-01-12 03:30:59.701,39.20,21.60,70.88,20.84,69.51
2025-01-12 03:31:04.718,39.30,21.60,70.88,20.84,69.52
2025-01-12 03:31:09.732,39.40,21.60,70.88,20.84,69.52
2025-01-12 03:31:14.749,39.50,21.70,71.06,20.96,69.72
2025-01-12 03:31:19.762,39.50,21.70,71.06,20.96,69.72
2025-01-12 03:31:24.775,39.40,21.70,71.06,20.95,69.72
2025-01-12 03:31:29.793,39.80,21.70,71.06,20.96,69.74
2025-01-12 03:31:34.806,40.00,21.70,71.06,20.97,69.75
2025-01-12 03:31:39.823,40.00,21.80,71.24,21.08,69.94
2025-01-12 03:31:44.836,40.00,21.70,71.06,20.97,69.75
2025-01-12 03:31:49.849,40.30,21.70,71.06,20.98,69.76
2025-01-12 03:31:54.867,40.40,21.80,71.24,21.09,69.96
2025-01-12 03:31:59.880,40.50,21.80,71.24,21.09,69.97
2025-01-12 03:32:04.897,40.50,21.90,71.42,21.20,70.17
2025-01-12 03:32:09.910,40.70,21.90,71.42,21.21,70.17
2025-01-12 03:32:14.928,40.90,21.90,71.42,21.21,70.18
2025-01-12 03:32:19.941,41.20,21.90,71.42,21.22,70.20
2025-01-12 03:32:24.954,41.40,21.80,71.24,21.12,70.01
2025-01-12 03:32:29.971,41.30,22.00,71.60,21.33,70.40
2025-01-12 03:32:34.984,41.80,22.00,71.60,21.35,70.42
2025-01-12 03:32:40.002,41.50,22.00,71.60,21.34,70.41
2025-01-12 03:32:45.015,41.70,22.10,71.78,21.45,70.62
2025-01-12 03:32:50.032,41.90,22.00,71.60,21.35,70.43
2025-01-12 03:32:55.045,41.80,22.00,71.60,21.35,70.42
2025-01-12 03:33:00.059,41.90,22.10,71.78,21.46,70.63
2025-01-12 03:33:05.076,42.20,22.10,71.78,21.47,70.64
2025-01-12 03:33:10.089,42.20,22.10,71.78,21.47,70.64
2025-01-12 03:33:15.106,42.20,22.10,71.78,21.47,70.64
2025-01-12 03:33:20.119,42.30,22.20,71.96,21.58,70.84
2025-01-12 03:33:25.133,42.50,22.10,71.78,21.48,70.66
2025-01-12 03:33:30.150,42.70,22.20,71.96,21.59,70.86
2025-01-12 03:33:35.163,42.60,22.10,71.78,21.48,70.66
2025-01-12 03:33:40.180,42.60,22.20,71.96,21.59,70.86
2025-01-12 03:33:45.194,42.90,22.20,71.96,21.60,70.87
2025-01-12 03:33:50.211,43.10,22.30,72.14,21.71,71.08
2025-01-12 03:33:55.224,43.20,22.30,72.14,21.71,71.08
2025-01-12 03:34:00.237,43.20,22.40,72.32,21.82,71.28
2025-01-12 03:34:05.255,43.30,22.30,72.14,21.72,71.09
2025-01-12 03:34:10.268,43.50,22.40,72.32,21.83,71.30
2025-01-12 03:34:15.285,43.70,22.40,72.32,21.84,71.31
2025-01-12 03:34:20.298,43.80,22.40,72.32,21.84,71.31
2025-01-12 03:34:25.311,43.90,22.40,72.32,21.84,71.32
2025-01-12 03:34:30.329,44.00,22.40,72.32,21.84,71.32
2025-01-12 03:34:35.342,44.10,22.40,72.32,21.85,71.32
2025-01-12 03:34:40.359,44.10,22.40,72.32,21.85,71.32
2025-01-12 03:34:45.372,43.90,22.50,72.50,21.95,71.51
2025-01-12 03:34:50.385,43.90,22.50,72.50,21.95,71.51
2025-01-12 03:34:55.403,44.10,22.50,72.50,21.96,71.52
2025-01-12 03:35:00.416,44.20,22.50,72.50,21.96,71.53
2025-01-12 03:35:05.433,44.20,22.60,72.68,22.07,71.73
2025-01-12 03:35:10.446,44.50,22.60,72.68,22.08,71.74
2025-01-12 03:35:15.464,44.70,22.60,72.68,22.08,71.75
2025-01-12 03:35:20.477,44.80,22.70,72.86,22.20,71.95
2025-01-12 03:35:25.490,44.60,22.70,72.86,22.19,71.94
2025-01-12 03:35:30.507,44.90,22.70,72.86,22.20,71.96
2025-01-12 03:35:35.521,44.80,22.70,72.86,22.20,71.95
2025-01-12 03:35:40.538,45.00,22.60,72.68,22.09,71.76
2025-01-12 03:35:45.551,45.10,22.70,72.86,22.20,71.97
2025-01-12 03:35:50.564,45.10,22.70,72.86,22.20,71.97
2025-01-12 03:35:55.581,45.50,22.80,73.04,22.32,72.18
2025-01-12 03:36:00.595,45.50,22.80,73.04,22.32,72.18
2025-01-12 03:36:05.612,45.30,22.80,73.04,22.32,72.17
2025-01-12 03:36:10.625,45.80,22.90,73.22,22.44,72.39
2025-01-12 03:36:15.638,45.60,22.90,73.22,22.44,72.39
2025-01-12 03:36:20.656,45.70,22.90,73.22,22.44,72.39
2025-01-12 03:36:25.669,45.60,22.90,73.22,22.44,72.39
2025-01-12 03:36:30.686,45.90,22.90,73.22,22.44,72.40
2025-01-12 03:36:35.699,45.90,22.90,73.22,22.44,72.40
2025-01-12 03:36:40.716,46.00,22.90,73.22,22.45,72.40
2025-01-12 03:36:45.730,46.20,23.00,73.40,22.56,72.61
2025-01-12 03:36:50.743,45.90,22.90,73.22,22.44,72.40
2025-01-12 03:36:55.760,46.10,23.00,73.40,22.56,72.61
2025-01-12 03:37:00.773,46.10,23.10,73.58,22.67,72.80
2025-01-12 03:37:05.791,46.40,23.10,73.58,22.68,72.82
2025-01-12 03:37:10.804,46.50,23.10,73.58,22.68,72.82
2025-01-12 03:37:15.821,46.50,23.10,73.58,22.68,72.82
2025-01-12 03:37:20.834,46.70,23.10,73.58,22.68,72.83
2025-01-12 03:37:25.847,46.70,23.10,73.58,22.68,72.83
2025-01-12 03:37:30.865,46.60,23.10,73.58,22.68,72.83
2025-01-12 03:37:35.878,46.90,23.20,73.76,22.80,73.04
2025-01-12 03:37:40.895,47.00,23.20,73.76,22.80,73.05
2025-01-12 03:37:45.908,47.00,23.20,73.76,22.80,73.05
2025-01-12 03:37:50.926,46.90,23.30,73.94,22.91,73.24
2025-01-12 03:37:55.939,47.10,23.20,73.76,22.81,73.05
2025-01-12 03:38:00.956,47.20,23.30,73.94,22.92,73.25
2025-01-12 03:38:05.969,47.10,23.30,73.94,22.92,73.25
2025-01-12 03:38:10.982,47.00,23.30,73.94,22.91,73.24
2025-01-12 03:38:16.000,47.10,23.30,73.94,22.92,73.25
2025-01-12 03:38:21.013,47.40,23.40,74.12,23.03,73.46
2025-01-12 03:38:26.030,47.30,23.30,73.94,22.92,73.26
2025-01-12 03:38:31.043,47.60,23.40,74.12,23.04,73.47
2025-01-12 03:38:36.057,47.40,23.40,74.12,23.03,73.46
2025-01-12 03:38:41.074,47.60,23.40,74.12,23.04,73.47
2025-01-12 03:38:46.087,47.70,23.40,74.12,23.04,73.47
2025-01-12 03:38:51.104,47.70,23.40,74.12,23.04,73.47
2025-01-12 03:38:56.117,47.90,23.50,74.30,23.16,73.68
2025-01-12 03:39:01.135,47.90,23.50,74.30,23.16,73.68
2025-01-12 03:39:06.148,47.90,23.50,74.30,23.16,73.68
2025-01-12 03:39:11.165,48.00,23.60,74.48,23.27,73.88
2025-01-12 03:39:16.178,47.90,23.50,74.30,23.16,73.68
2025-01-12 03:39:21.192,47.30,23.60,74.48,23.25,73.85
2025-01-12 03:39:26.209,48.20,23.50,74.30,23.16,73.70
2025-01-12 03:39:31.222,47.40,23.60,74.48,23.25,73.86
2025-01-12 03:39:36.239,48.30,23.60,74.48,23.28,73.90
2025-01-12 03:39:41.253,47.80,23.70,74.66,23.37,74.07
2025-01-12 03:39:46.270,47.70,23.70,74.66,23.37,74.07
2025-01-12 03:39:51.283,47.90,23.70,74.66,23.38,74.08
2025-01-12 03:39:56.300,47.90,23.80,74.84,23.49,74.28
2025-01-12 03:40:01.313,48.00,23.70,74.66,23.38,74.08
2025-01-12 03:40:06.327,48.00,23.70,74.66,23.38,74.08
2025-01-12 03:40:11.344,48.10,23.80,74.84,23.49,74.28
2025-01-12 03:40:16.357,48.20,23.90,75.02,23.60,74.49
2025-01-12 03:40:21.374,48.10,23.80,74.84,23.49,74.28
2025-01-12 03:40:26.388,48.20,23.90,75.02,23.60,74.49
2025-01-12 03:40:31.405,48.20,23.90,75.02,23.60,74.49
2025-01-12 03:40:36.418,48.20,23.90,75.02,23.60,74.49
2025-01-12 03:40:41.431,48.30,24.00,75.20,23.72,74.69
2025-01-12 03:40:46.448,48.40,23.90,75.02,23.61,74.50
2025-01-12 03:40:51.462,48.50,23.80,74.84,23.50,74.30
2025-01-12 03:40:56.479,48.50,23.90,75.02,23.61,74.50
2025-01-12 03:41:01.492,48.60,23.90,75.02,23.61,74.51
2025-01-12 03:41:06.509,48.60,24.00,75.20,23.72,74.70
2025-01-12 03:41:11.523,48.70,23.90,75.02,23.62,74.51
2025-01-12 03:41:16.540,48.70,23.90,75.02,23.62,74.51
2025-01-12 03:41:21.553,48.80,24.00,75.20,23.73,74.71
2025-01-12 03:41:26.566,48.80,24.00,75.20,23.73,74.71
2025-01-12 03:41:31.584,49.00,24.10,75.38,23.84,74.92
2025-01-12 03:41:36.597,49.20,24.10,75.38,23.85,74.93
2025-01-12 03:41:41.614,49.20,24.10,75.38,23.85,74.93
2025-01-12 03:41:46.627,49.30,24.10,75.38,23.85,74.94
2025-01-12 03:41:51.644,49.00,24.10,75.38,23.84,74.92
2025-01-12 03:41:56.658,49.30,24.20,75.56,23.96,75.13
2025-01-12 03:42:01.675,49.30,24.10,75.38,23.85,74.94
2025-01-12 03:42:06.688,49.40,24.10,75.38,23.86,74.94
2025-01-12 03:42:11.701,49.60,24.20,75.56,23.97,75.15
2025-01-12 03:42:16.719,49.60,24.20,75.56,23.97,75.15
2025-01-12 03:42:21.732,49.50,24.30,75.74,24.08,75.34
2025-01-12 03:42:26.749,49.60,24.30,75.74,24.08,75.35
2025-01-12 03:42:31.762,49.80,24.20,75.56,23.98,75.16
2025-01-12 03:42:36.780,49.80,24.30,75.74,24.09,75.35
2025-01-12 03:42:41.793,49.80,24.30,75.74,24.09,75.35
2025-01-12 03:42:46.810,49.80,24.30,75.74,24.09,75.35
2025-01-12 03:42:51.823,50.00,24.30,75.74,24.09,75.36
2025-01-12 03:42:56.836,50.00,24.30,75.74,24.09,75.36
2025-01-12 03:43:01.854,50.00,24.30,75.74,24.09,75.36
2025-01-12 03:43:06.867,50.20,24.40,75.92,24.21,75.57
2025-01-12 03:43:11.884,50.30,24.30,75.74,24.10,75.38
2025-01-12 03:43:16.897,50.30,24.40,75.92,24.21,75.58
2025-01-12 03:43:21.915,50.50,24.40,75.92,24.21,75.59
2025-01-12 03:43:26.928,50.60,24.40,75.92,24.22,75.59
2025-01-12 03:43:31.945,50.10,24.50,76.10,24.31,75.76
2025-01-12 03:43:36.958,50.40,24.40,75.92,24.21,75.58
2025-01-12 03:43:41.975,50.70,24.40,75.92,24.22,75.59
2025-01-12 03:43:46.989,50.90,24.50,76.10,24.33,75.80
2025-01-12 03:43:52.006,50.90,24.50,76.10,24.33,75.80
2025-01-12 03:43:57.019,50.80,24.40,75.92,24.22,75.60
2025-01-12 03:44:02.032,51.00,24.50,76.10,24.34,75.81
2025-01-12 03:44:07.050,50.90,24.50,76.10,24.33,75.80
2025-01-12 03:44:12.063,51.00,24.50,76.10,24.34,75.81
2025-01-12 03:44:17.080,51.00,24.50,76.10,24.34,75.81
2025-01-12 03:44:22.093,51.30,24.60,76.28,24.45,76.02
2025-01-12 03:44:27.111,51.20,24.60,76.28,24.45,76.01
2025-01-12 03:44:32.124,51.30,24.60,76.28,24.45,76.02
2025-01-12 03:44:37.141,51.40,24.50,76.10,24.35,75.83
2025-01-12 03:44:42.154,51.40,24.60,76.28,24.46,76.02
2025-01-12 03:44:47.167,51.30,24.70,76.46,24.56,76.22
2025-01-12 03:44:52.185,51.30,24.60,76.28,24.45,76.02
2025-01-12 03:44:57.198,51.40,24.70,76.46,24.57,76.22
2025-01-12 03:45:02.215,51.60,24.70,76.46,24.57,76.23
2025-01-12 03:45:07.228,51.80,24.70,76.46,24.58,76.24
2025-01-12 03:45:12.246,51.70,24.70,76.46,24.58,76.24
2025-01-12 03:45:17.259,51.60,24.60,76.28,24.46,76.03
2025-01-12 03:45:22.272,51.90,24.70,76.46,24.58,76.25
2025-01-12 03:45:27.289,52.10,24.70,76.46,24.59,76.25
2025-01-12 03:45:32.302,52.00,24.70,76.46,24.58,76.25
2025-01-12 03:45:37.316,51.80,24.80,76.64,24.69,76.44
2025-01-12 03:45:42.333,51.90,24.70,76.46,24.58,76.25
2025-01-12 03:45:47.346,52.10,24.70,76.46,24.59,76.25
2025-01-12 03:45:52.363,52.20,24.80,76.64,24.70,76.46
2025-01-12 03:45:57.377,52.20,24.80,76.64,24.70,76.46
2025-01-12 03:46:02.390,52.40,24.80,76.64,24.70,76.47
2025-01-12 03:46:07.407,52.50,24.90,76.82,24.82,76.67
2025-01-12 03:46:12.420,52.40,24.90,76.82,24.81,76.66
2025-01-12 03:46:17.433,52.60,24.80,76.64,24.71,76.48
2025-01-12 03:46:22.451,52.50,24.90,76.82,24.82,76.67
2025-01-12 03:46:27.464,52.80,24.90,76.82,24.82,76.68
2025-01-12 03:46:32.481,52.60,24.90,76.82,24.82,76.67
2025-01-12 03:46:37.494,52.60,25.00,77.00,24.93,76.87
2025-01-12 03:46:42.507,52.80,24.90,76.82,24.82,76.68
2025-01-12 03:46:47.525,52.70,25.00,77.00,24.93,76.88
2025-01-12 03:46:52.538,52.90,25.00,77.00,24.94,76.89
2025-01-12 03:46:57.555,53.00,24.90,76.82,24.83,76.69
2025-01-12 03:47:02.568,52.90,25.00,77.00,24.94,76.89
2025-01-12 03:47:07.582,53.00,25.00,77.00,24.94,76.89
2025-01-12 03:47:12.599,53.10,25.00,77.00,24.94,76.90
2025-01-12 03:47:17.612,53.30,25.00,77.00,24.95,76.91
2025-01-12 03:47:22.629,53.30,25.10,77.18,25.06,77.10
2025-01-12 03:47:27.643,53.20,25.00,77.00,24.94,76.90
2025-01-12 03:47:32.656,53.20,25.00,77.00,24.94,76.90
2025-01-12 03:47:37.673,53.30,25.10,77.18,25.06,77.10
2025-01-12 03:47:42.686,53.30,25.10,77.18,25.06,77.10
2025-01-12 03:47:47.699,53.30,25.10,77.18,25.06,77.10
2025-01-12 03:47:52.717,53.30,25.10,77.18,25.06,77.10
2025-01-12 03:47:57.730,53.30,25.10,77.18,25.06,77.10
2025-01-12 03:48:02.747,53.30,25.10,77.18,25.06,77.10
2025-01-12 03:48:07.760,53.30,25.10,77.18,25.06,77.10
2025-01-12 03:48:12.778,53.50,25.10,77.18,25.06,77.11
2025-01-12 03:48:17.791,53.50,25.10,77.18,25.06,77.11
2025-01-12 03:48:22.804,53.50,25.20,77.36,25.17,77.31
2025-01-12 03:48:27.821,53.80,25.20,77.36,25.18,77.32
2025-01-12 03:48:32.834,53.80,25.20,77.36,25.18,77.32
2025-01-12 03:48:37.852,53.70,25.20,77.36,25.18,77.32
2025-01-12 03:48:42.865,54.00,25.20,77.36,25.19,77.33
2025-01-12 03:48:47.878,54.00,25.10,77.18,25.08,77.14
2025-01-12 03:48:52.895,54.00,25.20,77.36,25.19,77.33
2025-01-12 03:48:57.908,54.20,25.30,77.54,25.30,77.54
2025-01-12 03:49:02.926,54.20,25.30,77.54,25.30,77.54
2025-01-12 03:49:07.939,54.00,25.30,77.54,25.30,77.53
2025-01-12 03:49:12.952,54.10,25.30,77.54,25.30,77.54
2025-01-12 03:49:17.969,54.30,25.30,77.54,25.30,77.55
2025-01-12 03:49:22.983,54.30,25.30,77.54,25.30,77.55
2025-01-12 03:49:28.000,54.60,25.30,77.54,25.31,77.56
2025-01-12 03:49:33.013,54.40,25.30,77.54,25.31,77.55
2025-01-12 03:49:38.030,54.50,25.40,77.72,25.42,77.75
2025-01-12 03:49:43.044,54.50,25.30,77.54,25.31,77.56
2025-01-12 03:49:48.057,54.70,25.40,77.72,25.42,77.76
2025-01-12 03:49:53.074,54.80,25.30,77.54,25.32,77.57
2025-01-12 03:49:58.087,54.60,25.40,77.72,25.42,77.76
2025-01-12 03:50:03.104,54.70,25.40,77.72,25.42,77.76
2025-01-12 03:50:08.118,54.80,25.30,77.54,25.32,77.57
2025-01-12 03:50:13.131,54.80,25.40,77.72,25.43,77.77
2025-01-12 03:50:18.148,54.80,25.40,77.72,25.43,77.77
2025-01-12 03:50:23.161,55.00,25.40,77.72,25.43,77.78
2025-01-12 03:50:28.179,54.80,25.50,77.90,25.54,77.97
2025-01-12 03:50:33.192,55.00,25.50,77.90,25.54,77.97
2025-01-12 03:50:38.205,54.80,25.40,77.72,25.43,77.77
2025-01-12 03:50:43.222,55.10,25.50,77.90,25.54,77.98
2025-01-12 03:50:48.235,55.00,25.50,77.90,25.54,77.97
2025-01-12 03:50:53.253,55.00,25.50,77.90,25.54,77.97
2025-01-12 03:50:58.266,55.30,25.60,78.08,25.66,78.19
2025-01-12 03:51:03.279,55.30,25.60,78.08,25.66,78.19
2025-01-12 03:51:08.296,55.30,25.50,77.90,25.55,77.99
2025-01-12 03:51:13.310,55.50,25.60,78.08,25.66,78.20
2025-01-12 03:51:18.327,55.50,25.50,77.90,25.55,78.00
2025-01-12 03:51:23.340,55.30,25.60,78.08,25.66,78.19
2025-01-12 03:51:28.353,55.40,25.60,78.08,25.66,78.19
2025-01-12 03:51:33.370,55.80,25.60,78.08,25.67,78.21
2025-01-12 03:51:38.384,55.70,25.60,78.08,25.67,78.21
2025-01-12 03:51:43.397,55.70,25.60,78.08,25.67,78.21
2025-01-12 03:51:48.414,55.70,25.60,78.08,25.67,78.21
2025-01-12 03:51:53.427,55.70,25.60,78.08,25.67,78.21
2025-01-12 03:51:58.440,55.80,25.60,78.08,25.67,78.21
2025-01-12 03:52:03.458,55.90,25.80,78.44,25.89,78.61
2025-01-12 03:52:08.471,55.80,25.70,78.26,25.78,78.41
2025-01-12 03:52:13.488,55.90,25.70,78.26,25.78,78.41
2025-01-12 03:52:18.501,56.00,25.70,78.26,25.79,78.42
2025-01-12 03:52:23.515,56.00,25.70,78.26,25.79,78.42
2025-01-12 03:52:28.532,56.00,25.70,78.26,25.79,78.42
2025-01-12 03:52:33.545,56.10,25.70,78.26,25.79,78.42
2025-01-12 03:52:38.558,56.10,25.80,78.44,25.90,78.62
2025-01-12 03:52:43.576,56.30,25.80,78.44,25.91,78.63
2025-01-12 03:52:48.589,56.30,25.70,78.26,25.80,78.43
2025-01-12 03:52:53.606,56.30,25.80,78.44,25.91,78.63
2025-01-12 03:52:58.619,56.20,25.80,78.44,25.90,78.63
2025-01-12 03:53:03.632,56.40,25.70,78.26,25.80,78.44
2025-01-12 03:53:08.650,56.50,25.80,78.44,25.91,78.64
2025-01-12 03:53:13.663,56.30,25.90,78.62,26.02,78.83
2025-01-12 03:53:18.680,56.70,25.90,78.62,26.03,78.85
2025-01-12 03:53:23.693,56.70,25.80,78.44,25.92,78.65
2025-01-12 03:53:28.706,56.50,25.80,78.44,25.91,78.64
2025-01-12 03:53:33.724,56.90,25.80,78.44,25.92,78.66
2025-01-12 03:53:38.737,56.80,25.90,78.62,26.03,78.85
2025-01-12 03:53:43.750,56.80,25.90,78.62,26.03,78.85
2025-01-12 03:53:48.767,57.00,26.00,78.80,26.82,80.27
2025-01-12 03:53:53.781,56.90,25.90,78.62,26.03,78.86
2025-01-12 03:53:58.798,57.10,25.90,78.62,26.04,78.87
2025-01-12 03:54:03.811,56.90,26.00,78.80,26.81,80.27
2025-01-12 03:54:08.828,56.90,26.00,78.80,26.81,80.27
2025-01-12 03:54:13.842,57.00,25.90,78.62,26.03,78.86
2025-01-12 03:54:18.855,57.20,26.00,78.80,26.83,80.29
2025-01-12 03:54:23.872,57.10,26.00,78.80,26.82,80.28
2025-01-12 03:54:28.885,57.30,26.00,78.80,26.83,80.29
2025-01-12 03:54:33.902,57.10,26.00,78.80,26.82,80.28
2025-01-12 03:54:38.916,57.10,26.00,78.80,26.82,80.28
2025-01-12 03:54:43.933,57.20,26.00,78.80,26.83,80.29
2025-01-12 03:54:48.946,57.40,26.10,78.98,26.93,80.47
2025-01-12 03:54:53.963,57.50,26.00,78.80,26.84,80.31
2025-01-12 03:54:58.977,57.50,26.00,78.80,26.84,80.31
2025-01-12 03:55:03.994,57.50,26.10,78.98,26.93,80.48
2025-01-12 03:55:09.007,57.50,26.10,78.98,26.93,80.48
2025-01-12 03:55:14.024,57.60,26.10,78.98,26.94,80.49
2025-01-12 03:55:19.037,57.70,26.10,78.98,26.94,80.50
2025-01-12 03:55:24.055,57.70,26.10,78.98,26.94,80.50
2025-01-12 03:55:29.068,57.90,26.20,79.16,27.05,80.69
2025-01-12 03:55:34.085,57.90,26.10,78.98,26.95,80.51
2025-01-12 03:55:39.098,57.90,26.10,78.98,26.95,80.51
2025-01-12 03:55:44.112,57.70,26.20,79.16,27.04,80.68
2025-01-12 03:55:49.129,57.90,26.20,79.16,27.05,80.69
2025-01-12 03:55:54.142,57.50,26.20,79.16,27.03,80.66
2025-01-12 03:55:59.159,57.70,26.20,79.16,27.04,80.68
2025-01-12 03:56:04.172,57.40,26.20,79.16,27.03,80.65
2025-01-12 03:56:09.190,57.20,26.20,79.16,27.02,80.64
2025-01-12 03:56:14.203,57.10,26.20,79.16,27.02,80.63
2025-01-12 03:56:19.220,57.00,26.20,79.16,27.01,80.62
2025-01-12 03:56:24.233,56.70,26.30,79.34,27.10,80.78
2025-01-12 03:56:29.251,56.80,26.30,79.34,27.10,80.79
2025-01-12 03:56:34.264,56.70,26.30,79.34,27.10,80.78
2025-01-12 03:56:39.281,56.50,26.30,79.34,27.09,80.76
2025-01-12 03:56:44.294,55.90,26.30,79.34,27.06,80.71
2025-01-12 03:56:49.312,55.00,26.30,79.34,27.02,80.64
2025-01-12 03:56:54.325,54.20,26.40,79.52,27.08,80.74
2025-01-12 03:56:59.342,53.00,26.30,79.34,26.93,80.48
2025-01-12 03:57:04.355,52.90,26.30,79.34,26.93,80.47
2025-01-12 03:57:09.373,53.20,26.30,79.34,26.94,80.49
2025-01-12 03:57:14.386,53.00,26.30,79.34,26.93,80.48
2025-01-12 03:57:19.399,52.20,26.40,79.52,26.98,80.57
2025-01-12 03:57:24.416,52.20,26.40,79.52,26.98,80.57
2025-01-12 03:57:29.429,52.10,26.40,79.52,26.98,80.56
2025-01-12 03:57:34.447,52.10,26.40,79.52,26.98,80.56
2025-01-12 03:57:39.460,52.30,26.40,79.52,26.99,80.58
2025-01-12 03:57:44.477,52.20,26.50,79.70,27.07,80.74
2025-01-12 03:57:49.490,52.30,26.50,79.70,27.08,80.74
2025-01-12 03:57:54.508,52.20,26.40,79.52,26.98,80.57
2025-01-12 03:57:59.521,51.80,26.60,79.88,27.15,80.86
2025-01-12 03:58:04.538,51.70,26.50,79.70,27.05,80.69
2025-01-12 03:58:09.551,51.50,26.50,79.70,27.04,80.67
2025-01-12 03:58:14.564,51.50,26.50,79.70,27.04,80.67
2025-01-12 03:58:19.582,51.10,26.50,79.70,27.02,80.64
2025-01-12 03:58:24.595,51.10,26.60,79.88,27.11,80.80
2025-01-12 03:58:29.612,51.10,26.60,79.88,27.11,80.80
2025-01-12 03:58:34.625,51.00,26.60,79.88,27.10,80.79
2025-01-12 03:58:39.643,50.80,26.60,79.88,27.09,80.77
2025-01-12 03:58:44.656,50.80,26.60,79.88,27.09,80.77
2025-01-12 03:58:49.673,50.90,26.60,79.88,27.10,80.78
2025-01-12 03:58:54.686,50.60,26.60,79.88,27.08,80.75
2025-01-12 03:58:59.704,50.50,26.60,79.88,27.08,80.74
2025-01-12 03:59:04.717,50.40,26.60,79.88,27.07,80.73
2025-01-12 03:59:09.734,50.50,26.60,79.88,27.08,80.74
2025-01-12 03:59:14.747,50.40,26.60,79.88,27.07,80.73
2025-01-12 03:59:19.765,50.30,26.60,79.88,27.07,80.73
2025-01-12 03:59:24.778,50.10,26.70,80.06,27.15,80.87
2025-01-12 03:59:29.795,50.10,26.60,79.88,27.06,80.71
2025-01-12 03:59:34.808,50.10,26.60,79.88,27.06,80.71
2025-01-12 03:59:39.825,50.20,26.70,80.06,27.15,80.88
2025-01-12 03:59:44.839,49.90,26.70,80.06,27.14,80.85
2025-01-12 03:59:49.856,49.70,26.70,80.06,27.13,80.83
2025-01-12 03:59:54.869,49.60,26.70,80.06,27.12,80.82
2025-01-12 03:59:59.886,49.70,26.80,80.24,27.22,80.99
2025-01-12 04:00:04.900,49.40,26.70,80.06,27.11,80.80
2025-01-12 04:00:09.917,49.30,26.70,80.06,27.11,80.79
2025-01-12 04:00:14.934,49.10,26.70,80.06,27.09,80.77
2025-01-12 04:00:19.947,49.10,26.70,80.06,27.09,80.77
2025-01-12 04:00:24.965,48.90,26.70,80.06,27.08,80.75
2025-01-12 04:00:29.978,48.70,26.80,80.24,27.16,80.89
2025-01-12 04:00:34.995,48.60,26.80,80.24,27.15,80.88
2025-01-12 04:00:40.008,48.70,26.80,80.24,27.16,80.89
2025-01-12 04:00:45.026,48.30,26.70,80.06,27.05,80.70
2025-01-12 04:00:50.039,48.20,26.80,80.24,27.13,80.84
2025-01-12 04:00:55.056,48.20,26.80,80.24,27.13,80.84
2025-01-12 04:01:00.069,48.50,26.80,80.24,27.15,80.87
2025-01-12 04:01:05.086,48.60,26.80,80.24,27.15,80.88
2025-01-12 04:01:10.100,48.70,26.90,80.42,27.25,81.05
2025-01-12 04:01:15.117,48.90,26.90,80.42,27.26,81.07
2025-01-12 04:01:20.130,48.90,26.90,80.42,27.26,81.07
2025-01-12 04:01:25.147,49.10,26.90,80.42,27.27,81.09
2025-01-12 04:01:30.161,48.70,26.90,80.42,27.25,81.05
2025-01-12 04:01:35.178,48.80,26.90,80.42,27.25,81.06
2025-01-12 04:01:40.191,48.90,26.80,80.24,27.17,80.91
2025-01-12 04:01:45.208,48.80,26.90,80.42,27.25,81.06
2025-01-12 04:01:50.226,48.70,26.90,80.42,27.25,81.05
2025-01-12 04:01:55.239,48.90,26.90,80.42,27.26,81.07
2025-01-12 04:02:00.256,48.60,26.90,80.42,27.24,81.04
2025-01-12 04:02:05.269,48.60,27.00,80.60,27.33,81.20
2025-01-12 04:02:10.287,48.60,27.00,80.60,27.33,81.20
2025-01-12 04:02:15.300,48.40,26.90,80.42,27.23,81.02
2025-01-12 04:02:20.317,48.60,26.90,80.42,27.24,81.04
2025-01-12 04:02:25.330,48.30,27.00,80.60,27.31,81.17
2025-01-12 04:02:30.347,48.50,27.00,80.60,27.33,81.19
2025-01-12 04:02:35.361,48.40,27.00,80.60,27.32,81.18
2025-01-12 04:02:40.378,48.40,26.90,80.42,27.23,81.02
2025-01-12 04:02:45.391,48.40,26.90,80.42,27.23,81.02
2025-01-12 04:02:50.408,48.10,26.90,80.42,27.21,80.99
2025-01-12 04:02:55.422,48.10,27.00,80.60,27.30,81.15
2025-01-12 04:03:00.439,48.40,27.00,80.60,27.32,81.18
2025-01-12 04:03:05.452,48.40,27.00,80.60,27.32,81.18
2025-01-12 04:03:10.469,48.40,27.00,80.60,27.32,81.18
2025-01-12 04:03:15.482,48.00,27.00,80.60,27.30,81.14
2025-01-12 04:03:20.500,48.20,27.00,80.60,27.31,81.16
2025-01-12 04:03:25.513,48.30,27.00,80.60,27.31,81.17
2025-01-12 04:03:30.530,48.30,27.00,80.60,27.31,81.17
2025-01-12 04:03:35.543,48.20,27.10,80.78,27.40,81.32
2025-01-12 04:03:40.561,48.20,27.10,80.78,27.40,81.32
2025-01-12 04:03:45.578,48.30,27.10,80.78,27.41,81.33
2025-01-12 04:03:50.591,48.20,27.10,80.78,27.40,81.32
2025-01-12 04:03:55.608,48.10,27.00,80.60,27.30,81.15
2025-01-12 04:04:00.622,48.20,27.10,80.78,27.40,81.32
2025-01-12 04:04:05.639,48.00,27.10,80.78,27.39,81.30
2025-01-12 04:04:10.652,48.10,27.10,80.78,27.39,81.31
2025-01-12 04:04:15.669,48.10,27.10,80.78,27.39,81.31
2025-01-12 04:04:20.683,48.00,27.10,80.78,27.39,81.30
2025-01-12 04:04:25.700,48.00,27.10,80.78,27.39,81.30
2025-01-12 04:04:30.713,48.00,27.10,80.78,27.39,81.30
2025-01-12 04:04:35.730,48.00,27.20,80.96,27.48,81.46
2025-01-12 04:04:40.743,48.10,27.20,80.96,27.49,81.47
2025-01-12 04:04:45.761,48.00,27.10,80.78,27.39,81.30
2025-01-12 04:04:50.774,47.90,27.10,80.78,27.38,81.29
2025-01-12 04:04:55.791,47.90,27.20,80.96,27.47,81.45
2025-01-12 04:05:00.804,48.00,27.20,80.96,27.48,81.46
2025-01-12 04:05:05.822,48.00,27.20,80.96,27.48,81.46
2025-01-12 04:05:10.835,47.80,27.20,80.96,27.47,81.44
2025-01-12 04:05:15.852,47.90,27.20,80.96,27.47,81.45
2025-01-12 04:05:20.865,48.00,27.20,80.96,27.48,81.46
2025-01-12 04:05:25.883,48.00,27.20,80.96,27.48,81.46
2025-01-12 04:05:30.896,47.80,27.30,81.14,27.56,81.61
2025-01-12 04:05:35.913,47.90,27.20,80.96,27.47,81.45
2025-01-12 04:05:40.926,48.00,27.20,80.96,27.48,81.46
2025-01-12 04:05:45.944,48.10,27.20,80.96,27.49,81.47
2025-01-12 04:05:50.957,48.10,27.20,80.96,27.49,81.47
2025-01-12 04:05:55.974,48.40,27.20,80.96,27.50,81.51
2025-01-12 04:06:00.987,48.90,27.30,81.14,27.63,81.74
2025-01-12 04:06:06.004,49.10,27.30,81.14,27.65,81.76
2025-01-12 04:06:11.018,49.60,27.20,80.96,27.58,81.65
2025-01-12 04:06:16.035,49.90,27.20,80.96,27.60,81.68
2025-01-12 04:06:21.048,50.30,27.20,80.96,27.63,81.73
2025-01-12 04:06:26.065,50.70,27.20,80.96,27.66,81.78
2025-01-12 04:06:31.079,50.90,27.20,80.96,27.67,81.80
2025-01-12 04:06:36.096,51.10,27.20,80.96,27.68,81.83
2025-01-12 04:06:41.109,51.50,27.10,80.78,27.61,81.70
2025-01-12 04:06:46.126,51.80,27.20,80.96,27.73,81.92
2025-01-12 04:06:51.139,52.20,27.20,80.96,27.76,81.96
2025-01-12 04:06:56.157,52.40,27.20,80.96,27.77,81.99
2025-01-12 04:07:01.170,52.50,27.20,80.96,27.78,82.00
2025-01-12 04:07:06.183,52.50,27.20,80.96,27.78,82.00
2025-01-12 04:07:11.200,52.80,27.10,80.78,27.69,81.85
2025-01-12 04:07:16.214,52.50,27.20,80.96,27.78,82.00
2025-01-12 04:07:21.231,52.80,27.10,80.78,27.69,81.85
2025-01-12 04:07:26.244,52.70,27.20,80.96,27.79,82.03
2025-01-12 04:07:31.261,53.10,27.20,80.96,27.82,82.08
2025-01-12 04:07:36.275,53.30,27.10,80.78,27.73,81.91
2025-01-12 04:07:41.292,53.50,27.10,80.78,27.74,81.94
2025-01-12 04:07:46.305,53.90,27.20,80.96,27.88,82.18
2025-01-12 04:07:51.322,54.10,27.10,80.78,27.78,82.01
2025-01-12 04:07:56.335,54.70,27.10,80.78,27.82,82.08
2025-01-12 04:08:01.353,54.90,27.10,80.78,27.84,82.11
2025-01-12 04:08:06.366,55.10,27.10,80.78,27.85,82.13
2025-01-12 04:08:11.383,55.50,27.10,80.78,27.88,82.18
2025-01-12 04:08:16.396,55.60,27.20,80.96,28.00,82.40
2025-01-12 04:08:21.414,55.80,27.10,80.78,27.90,82.22
2025-01-12 04:08:26.427,55.80,27.10,80.78,27.90,82.22
2025-01-12 04:08:31.444,56.10,27.10,80.78,27.92,82.26
2025-01-12 04:08:36.457,56.00,27.10,80.78,27.92,82.25
2025-01-12 04:08:41.475,56.30,27.10,80.78,27.94,82.29
2025-01-12 04:08:46.488,56.60,27.20,80.96,28.08,82.54
2025-01-12 04:08:51.505,56.70,27.10,80.78,27.96,82.34
2025-01-12 04:08:56.518,57.10,27.10,80.78,27.99,82.39
2025-01-12 04:09:01.536,57.10,27.20,80.96,28.11,82.60
2025-01-12 04:09:06.549,57.40,27.10,80.78,28.02,82.43
2025-01-12 04:09:11.566,57.50,27.10,80.78,28.02,82.44
2025-01-12 04:09:16.579,57.50,27.10,80.78,28.02,82.44
2025-01-12 04:09:21.596,57.70,27.20,80.96,28.16,82.69
2025-01-12 04:09:26.610,58.00,27.10,80.78,28.06,82.51
2025-01-12 04:09:31.627,58.10,27.20,80.96,28.19,82.74
2025-01-12 04:09:36.640,58.20,27.20,80.96,28.20,82.75
2025-01-12 04:09:41.653,58.50,27.20,80.96,28.22,82.80
2025-01-12 04:09:46.671,59.00,27.20,80.96,28.26,82.87
2025-01-12 04:09:51.684,59.00,27.10,80.78,28.13,82.64
2025-01-12 04:09:56.701,59.20,27.10,80.78,28.15,82.67
2025-01-12 04:10:01.714,59.10,27.10,80.78,28.14,82.65
2025-01-12 04:10:06.731,59.20,27.20,80.96,28.27,82.89
2025-01-12 04:10:11.745,59.40,27.20,80.96,28.29,82.92
2025-01-12 04:10:16.762,59.50,27.10,80.78,28.17,82.71
2025-01-12 04:10:21.775,59.70,27.10,80.78,28.19,82.73
2025-01-12 04:10:26.792,59.80,27.20,80.96,28.32,82.98
2025-01-12 04:10:31.806,60.00,27.20,80.96,28.34,83.01
2025-01-12 04:10:36.823,60.10,27.20,80.96,28.35,83.02
2025-01-12 04:10:41.836,60.20,27.20,80.96,28.35,83.04
2025-01-12 04:10:46.853,60.40,27.10,80.78,28.24,82.83
2025-01-12 04:10:51.867,60.30,27.30,81.14,28.49,83.29
2025-01-12 04:10:56.884,60.40,27.30,81.14,28.50,83.30
2025-01-12 04:11:01.897,60.50,27.30,81.14,28.51,83.32
2025-01-12 04:11:06.914,60.70,27.20,80.96,28.39,83.11
2025-01-12 04:11:11.927,61.00,27.20,80.96,28.42,83.15
2025-01-12 04:11:16.945,61.10,27.30,81.14,28.56,83.41
2025-01-12 04:11:21.958,61.00,27.30,81.14,28.55,83.40
2025-01-12 04:11:26.975,61.10,27.30,81.14,28.56,83.41
2025-01-12 04:11:31.988,61.20,27.20,80.96,28.43,83.18
2025-01-12 04:11:37.006,61.40,27.20,80.96,28.45,83.21
2025-01-12 04:11:42.019,61.50,27.20,80.96,28.46,83.22
2025-01-12 04:11:47.036,61.60,27.30,81.14,28.60,83.49
2025-01-12 04:11:52.049,61.70,27.30,81.14,28.61,83.50
2025-01-12 04:11:57.067,61.70,27.30,81.14,28.61,83.50
2025-01-12 04:12:02.080,62.10,27.30,81.14,28.65,83.56
2025-01-12 04:12:07.097,62.30,27.30,81.14,28.66,83.60
2025-01-12 04:12:12.110,62.20,27.30,81.14,28.66,83.58
2025-01-12 04:12:17.128,62.40,27.30,81.14,28.67,83.61
2025-01-12 04:12:22.141,62.50,27.30,81.14,28.68,83.63
2025-01-12 04:12:27.158,62.40,27.30,81.14,28.67,83.61
2025-01-12 04:12:32.171,62.30,27.30,81.14,28.66,83.60
2025-01-12 04:12:37.188,62.70,27.30,81.14,28.70,83.66
2025-01-12 04:12:42.202,63.00,27.40,81.32,28.87,83.97
2025-01-12 04:12:47.219,63.10,27.30,81.14,28.73,83.72
2025-01-12 04:12:52.232,63.20,27.30,81.14,28.74,83.74
2025-01-12 04:12:57.249,63.20,27.30,81.14,28.74,83.74
2025-01-12 04:13:02.263,63.20,27.40,81.32,28.89,84.00
2025-01-12 04:13:07.280,63.60,27.40,81.32,28.93,84.07
2025-01-12 04:13:12.293,63.50,27.40,81.32,28.92,84.05
2025-01-12 04:13:17.310,63.80,27.40,81.32,28.94,84.10
2025-01-12 04:13:22.323,63.60,27.50,81.50,29.08,84.34
2025-01-12 04:13:27.341,63.90,27.40,81.32,28.95,84.12
2025-01-12 04:13:32.354,64.10,27.40,81.32,28.97,84.15
2025-01-12 04:13:37.371,64.10,27.40,81.32,28.97,84.15
2025-01-12 04:13:42.384,64.10,27.40,81.32,28.97,84.15
2025-01-12 04:13:47.398,64.10,27.40,81.32,28.97,84.15
2025-01-12 04:13:52.415,64.20,27.50,81.50,29.13,84.44
2025-01-12 04:13:57.428,64.40,27.50,81.50,29.15,84.48
2025-01-12 04:14:02.445,64.40,27.50,81.50,29.15,84.48
2025-01-12 04:14:07.459,64.50,27.50,81.50,29.16,84.50
2025-01-12 04:14:12.476,64.60,27.50,81.50,29.17,84.51
2025-01-12 04:14:17.489,64.60,27.50,81.50,29.17,84.51
2025-01-12 04:14:22.506,64.80,27.50,81.50,29.19,84.55
2025-01-12 04:14:27.519,64.50,27.50,81.50,29.16,84.50
2025-01-12 04:14:32.537,64.90,27.50,81.50,29.20,84.57
2025-01-12 04:14:37.550,64.90,27.50,81.50,29.20,84.57
2025-01-12 04:14:42.567,65.20,27.50,81.50,29.23,84.62
2025-01-12 04:14:47.580,65.10,27.50,81.50,29.22,84.60
2025-01-12 04:14:52.598,65.30,27.50,81.50,29.24,84.64
2025-01-12 04:14:57.611,65.30,27.50,81.50,29.24,84.64
2025-01-12 04:15:02.628,65.40,27.60,81.68,29.41,84.95
2025-01-12 04:15:07.641,65.40,27.50,81.50,29.25,84.66
2025-01-12 04:15:12.659,65.70,27.60,81.68,29.45,85.00
2025-01-12 04:15:17.672,65.70,27.60,81.68,29.45,85.00
2025-01-12 04:15:22.689,65.70,27.60,81.68,29.45,85.00
2025-01-12 04:15:27.702,65.80,27.60,81.68,29.46,85.02
2025-01-12 04:15:32.719,65.80,27.60,81.68,29.46,85.02
2025-01-12 04:15:37.733,66.00,27.60,81.68,29.48,85.06
2025-01-12 04:15:42.750,66.10,27.60,81.68,29.49,85.08
2025-01-12 04:15:47.763,66.20,27.60,81.68,29.50,85.10
2025-01-12 04:15:52.781,66.20,27.60,81.68,29.50,85.10
2025-01-12 04:15:57.794,66.40,27.70,81.86,29.69,85.44
2025-01-12 04:16:02.811,66.50,27.70,81.86,29.70,85.46
2025-01-12 04:16:07.824,66.50,27.70,81.86,29.70,85.46
2025-01-12 04:16:12.841,66.60,27.80,82.04,29.88,85.78
2025-01-12 04:16:17.855,66.60,27.70,81.86,29.71,85.48
2025-01-12 04:16:22.872,66.60,27.70,81.86,29.71,85.48
2025-01-12 04:16:27.885,66.90,27.70,81.86,29.74,85.54
2025-01-12 04:16:32.902,66.80,27.70,81.86,29.73,85.52
2025-01-12 04:16:37.915,66.90,27.70,81.86,29.74,85.54
2025-01-12 04:16:42.933,66.80,27.80,82.04,29.90,85.83
2025-01-12 04:16:47.946,66.70,27.80,82.04,29.89,85.80
2025-01-12 04:16:52.963,66.80,27.80,82.04,29.90,85.83
2025-01-12 04:16:57.976,67.20,27.80,82.04,29.95,85.91
2025-01-12 04:17:02.994,67.20,27.80,82.04,29.95,85.91
2025-01-12 04:17:08.007,67.10,27.80,82.04,29.94,85.89
2025-01-12 04:17:13.024,67.50,27.80,82.04,29.98,85.97
2025-01-12 04:17:18.037,67.40,27.80,82.04,29.97,85.95
2025-01-12 04:17:23.055,67.80,27.90,82.22,30.20,86.36
2025-01-12 04:17:28.068,67.60,27.80,82.04,30.00,85.99
2025-01-12 04:17:33.085,67.90,27.80,82.04,30.03,86.06
2025-01-12 04:17:38.098,68.00,27.80,82.04,30.04,86.08
2025-01-12 04:17:43.116,68.10,27.80,82.04,30.06,86.10
2025-01-12 04:17:48.129,68.40,27.90,82.22,30.27,86.49
2025-01-12 04:17:53.146,68.40,27.90,82.22,30.27,86.49
2025-01-12 04:17:58.159,68.40,27.90,82.22,30.27,86.49
2025-01-12 04:18:03.176,68.50,27.90,82.22,30.29,86.51
2025-01-12 04:18:08.190,68.60,27.90,82.22,30.30,86.54
2025-01-12 04:18:13.207,68.60,27.90,82.22,30.30,86.54
2025-01-12 04:18:18.220,68.70,28.00,82.40,30.50,86.89
2025-01-12 04:18:23.237,68.70,27.90,82.22,30.31,86.56
2025-01-12 04:18:28.251,68.50,27.80,82.04,30.10,86.19
2025-01-12 04:18:33.268,69.00,27.90,82.22,30.35,86.63
2025-01-12 04:18:38.285,69.00,27.90,82.22,30.35,86.63
2025-01-12 04:18:43.298,68.90,27.90,82.22,30.33,86.60
2025-01-12 04:18:48.316,69.00,27.90,82.22,30.35,86.63
2025-01-12 04:18:53.329,69.00,27.90,82.22,30.35,86.63
2025-01-12 04:18:58.346,69.30,28.00,82.40,30.57,87.03
2025-01-12 04:19:03.359,69.40,27.90,82.22,30.40,86.72
2025-01-12 04:19:08.377,69.40,28.00,82.40,30.59,87.06
2025-01-12 04:19:13.390,69.50,28.00,82.40,30.60,87.08
2025-01-12 04:19:18.407,69.70,28.00,82.40,30.63,87.13
2025-01-12 04:19:23.420,69.80,28.00,82.40,30.64,87.15
2025-01-12 04:19:28.438,69.90,28.00,82.40,30.65,87.18
2025-01-12 04:19:33.451,69.90,28.00,82.40,30.65,87.18
2025-01-12 04:19:38.468,70.00,28.00,82.40,30.67,87.20
2025-01-12 04:19:43.481,69.90,28.00,82.40,30.65,87.18
2025-01-12 04:19:48.498,69.80,28.00,82.40,30.64,87.15
2025-01-12 04:19:53.512,69.90,28.00,82.40,30.65,87.18
2025-01-12 04:19:58.529,70.20,28.00,82.40,30.69,87.25
2025-01-12 04:20:03.542,70.10,28.10,82.58,30.87,87.58
2025-01-12 04:20:08.559,70.10,28.00,82.40,30.68,87.22
2025-01-12 04:20:13.572,70.10,28.10,82.58,30.87,87.58
2025-01-12 04:20:18.590,70.00,28.00,82.40,30.67,87.20
2025-01-12 04:20:23.603,70.30,28.00,82.40,30.71,87.27
2025-01-12 04:20:28.620,70.20,28.10,82.58,30.89,87.60
2025-01-12 04:20:33.633,70.40,28.10,82.58,30.92,87.65
2025-01-12 04:20:38.651,70.20,28.10,82.58,30.89,87.60
2025-01-12 04:20:43.664,70.30,28.00,82.40,30.71,87.27
2025-01-12 04:20:48.681,70.70,28.00,82.40,30.76,87.37
2025-01-12 04:20:53.694,70.50,28.10,82.58,30.93,87.67
2025-01-12 04:20:58.712,70.70,28.10,82.58,30.96,87.72
2025-01-12 04:21:03.729,70.70,28.10,82.58,30.96,87.72
2025-01-12 04:21:08.742,70.80,28.10,82.58,30.97,87.75
2025-01-12 04:21:13.755,70.70,28.20,82.76,31.16,88.09
2025-01-12 04:21:18.773,70.80,28.20,82.76,31.17,88.11
2025-01-12 04:21:23.786,70.90,28.20,82.76,31.19,88.14
2025-01-12 04:21:28.803,70.90,28.10,82.58,30.99,87.77
2025-01-12 04:21:33.816,70.70,28.20,82.76,31.16,88.09
2025-01-12 04:21:38.834,70.70,28.20,82.76,31.16,88.09
2025-01-12 04:21:43.847,71.10,28.20,82.76,31.22,88.19
2025-01-12 04:21:48.864,71.00,28.20,82.76,31.20,88.16
2025-01-12 04:21:53.881,71.10,28.20,82.76,31.22,88.19
2025-01-12 04:21:58.894,71.30,28.20,82.76,31.25,88.24
2025-01-12 04:22:03.912,71.40,28.30,82.94,31.47,88.64
2025-01-12 04:22:08.925,71.40,28.20,82.76,31.26,88.27
2025-01-12 04:22:13.942,71.40,28.20,82.76,31.26,88.27
2025-01-12 04:22:18.955,71.20,28.20,82.76,31.23,88.22
2025-01-12 04:22:23.973,71.30,28.20,82.76,31.25,88.24
2025-01-12 04:22:28.986,71.10,28.30,82.94,31.42,88.56
2025-01-12 04:22:34.003,71.40,28.20,82.76,31.26,88.27
2025-01-12 04:22:39.016,71.40,28.20,82.76,31.26,88.27
2025-01-12 04:22:44.034,71.40,28.20,82.76,31.26,88.27
2025-01-12 04:22:49.047,71.50,28.20,82.76,31.28,88.30
2025-01-12 04:22:54.064,71.60,28.30,82.94,31.50,88.70
2025-01-12 04:22:59.077,71.60,28.30,82.94,31.50,88.70
2025-01-12 04:23:04.095,71.70,28.30,82.94,31.51,88.72
2025-01-12 04:23:09.108,71.70,28.30,82.94,31.51,88.72
2025-01-12 04:23:14.125,71.60,28.30,82.94,31.50,88.70
2025-01-12 04:23:19.138,71.60,28.30,82.94,31.50,88.70
2025-01-12 04:23:24.155,71.90,28.30,82.94,31.54,88.78
2025-01-12 04:23:29.173,72.10,28.30,82.94,31.57,88.83
2025-01-12 04:23:34.186,71.80,28.30,82.94,31.53,88.75
2025-01-12 04:23:39.203,71.90,28.30,82.94,31.54,88.78
2025-01-12 04:23:44.216,71.90,28.40,83.12,31.76,89.16
2025-01-12 04:23:49.234,71.80,28.40,83.12,31.74,89.13
2025-01-12 04:23:54.247,71.90,28.30,82.94,31.54,88.78
2025-01-12 04:23:59.264,72.10,28.40,83.12,31.79,89.22
2025-01-12 04:24:04.277,72.40,28.40,83.12,31.84,89.30
2025-01-12 04:24:09.295,72.70,28.40,83.12,31.88,89.39
2025-01-12 04:24:14.308,72.10,28.40,83.12,31.79,89.22
2025-01-12 04:24:19.325,72.40,28.40,83.12,31.84,89.30
2025-01-12 04:24:24.338,72.70,28.40,83.12,31.88,89.39
2025-01-12 04:24:29.356,72.80,28.40,83.12,31.90,89.42
2025-01-12 04:24:34.369,72.60,28.40,83.12,31.87,89.36
2025-01-12 04:24:39.386,72.80,28.40,83.12,31.90,89.42
2025-01-12 04:24:44.403,72.60,28.40,83.12,31.87,89.36
2025-01-12 04:24:49.417,73.10,28.30,82.94,31.73,89.11
2025-01-12 04:24:54.434,72.70,28.40,83.12,31.88,89.39
2025-01-12 04:24:59.447,72.80,28.40,83.12,31.90,89.42
2025-01-12 04:25:04.464,72.60,28.50,83.30,32.09,89.76
2025-01-12 04:25:09.477,72.80,28.40,83.12,31.90,89.42
2025-01-12 04:25:14.495,72.80,28.50,83.30,32.12,89.82
2025-01-12 04:25:19.508,72.90,28.50,83.30,32.14,89.85
2025-01-12 04:25:24.525,72.90,28.40,83.12,31.92,89.45
2025-01-12 04:25:29.538,73.10,28.50,83.30,32.17,89.91
2025-01-12 04:25:34.556,73.20,28.50,83.30,32.19,89.94
2025-01-12 04:25:39.573,73.10,28.50,83.30,32.17,89.91
2025-01-12 04:25:44.586,73.20,28.50,83.30,32.19,89.94
2025-01-12 04:25:49.603,73.10,28.60,83.48,32.39,90.31
2025-01-12 04:25:54.616,73.40,28.60,83.48,32.45,90.40
2025-01-12 04:25:59.634,73.30,28.60,83.48,32.43,90.37
2025-01-12 04:26:04.647,73.70,28.60,83.48,32.50,90.50
2025-01-12 04:26:09.664,73.50,28.50,83.30,32.24,90.03
2025-01-12 04:26:14.677,73.50,28.60,83.48,32.46,90.43
2025-01-12 04:26:19.695,73.50,28.60,83.48,32.46,90.43
2025-01-12 04:26:24.708,73.60,28.60,83.48,32.48,90.47
2025-01-12 04:26:29.725,73.80,28.60,83.48,32.52,90.53
2025-01-12 04:26:34.738,73.80,28.60,83.48,32.52,90.53
2025-01-12 04:26:39.756,73.70,28.60,83.48,32.50,90.50
2025-01-12 04:26:44.769,73.90,28.50,83.30,32.30,90.15
2025-01-12 04:26:49.786,73.70,28.60,83.48,32.50,90.50
2025-01-12 04:26:54.799,73.70,28.60,83.48,32.50,90.50
2025-01-12 04:26:59.817,74.00,28.60,83.48,32.55,90.59
2025-01-12 04:27:04.830,73.90,28.60,83.48,32.53,90.56
2025-01-12 04:27:09.847,74.10,28.70,83.66,32.80,91.04
2025-01-12 04:27:14.860,74.10,28.70,83.66,32.80,91.04
2025-01-12 04:27:19.878,74.30,28.60,83.48,32.60,90.69
2025-01-12 04:27:24.891,74.10,28.60,83.48,32.57,90.62
2025-01-12 04:27:29.908,74.40,28.70,83.66,32.85,91.14
2025-01-12 04:27:34.921,74.10,28.70,83.66,32.80,91.04
2025-01-12 04:27:39.938,74.20,28.70,83.66,32.82,91.07
2025-01-12 04:27:44.952,74.20,28.70,83.66,32.82,91.07
2025-01-12 04:27:49.969,74.50,28.60,83.48,32.64,90.75
2025-01-12 04:27:54.982,74.40,28.70,83.66,32.85,91.14
2025-01-12 04:27:59.999,74.30,28.60,83.48,32.60,90.69
2025-01-12 04:28:05.013,74.50,28.60,83.48,32.64,90.75
2025-01-12 04:28:10.030,74.70,28.70,83.66,32.91,91.24
2025-01-12 04:28:15.043,74.40,28.80,83.84,33.09,91.57
2025-01-12 04:28:20.060,74.60,28.70,83.66,32.89,91.20
2025-01-12 04:28:25.074,74.70,28.70,83.66,32.91,91.24
2025-01-12 04:28:30.091,74.60,28.80,83.84,33.13,91.63
2025-01-12 04:28:35.104,74.50,28.80,83.84,33.11,91.60
2025-01-12 04:28:40.121,74.40,28.80,83.84,33.09,91.57
2025-01-12 04:28:45.134,74.30,28.70,83.66,32.84,91.11
2025-01-12 04:28:50.152,74.30,28.70,83.66,32.84,91.11
2025-01-12 04:28:55.165,74.50,28.80,83.84,33.11,91.60
2025-01-12 04:29:00.182,74.70,28.70,83.66,32.91,91.24
2025-01-12 04:29:05.195,74.80,28.80,83.84,33.17,91.70
2025-01-12 04:29:10.213,74.70,28.80,83.84,33.15,91.67
2025-01-12 04:29:15.226,74.90,28.80,83.84,33.19,91.74
2025-01-12 04:29:20.243,74.90,28.80,83.84,33.19,91.74
2025-01-12 04:29:25.256,75.00,28.80,83.84,33.20,91.77
2025-01-12 04:29:30.274,74.90,28.80,83.84,33.19,91.74
2025-01-12 04:29:35.287,75.00,28.80,83.84,33.20,91.77
2025-01-12 04:29:40.304,74.80,28.80,83.84,33.17,91.70
2025-01-12 04:29:45.317,75.10,28.80,83.84,33.22,91.80
2025-01-12 04:29:50.335,75.10,28.80,83.84,33.22,91.80
2025-01-12 04:29:55.348,75.10,28.70,83.66,32.98,91.37
2025-01-12 04:30:00.365,75.10,28.80,83.84,33.22,91.80
2025-01-12 04:30:05.378,75.30,28.80,83.84,33.26,91.87
2025-01-12 04:30:10.395,75.00,28.80,83.84,33.20,91.77
2025-01-12 04:30:15.409,75.10,28.90,84.02,33.47,92.24
2025-01-12 04:30:20.426,75.20,28.80,83.84,33.24,91.84
2025-01-12 04:30:25.439,75.00,28.90,84.02,33.45,92.21
2025-01-12 04:30:30.456,74.90,28.90,84.02,33.43,92.17
2025-01-12 04:30:35.470,75.00,28.90,84.02,33.45,92.21
2025-01-12 04:30:40.487,75.10,28.90,84.02,33.47,92.24
2025-01-12 04:30:45.500,75.40,28.90,84.02,33.53,92.35
2025-01-12 04:30:50.517,75.30,28.90,84.02,33.51,92.31
2025-01-12 04:30:55.530,75.20,28.90,84.02,33.49,92.28
2025-01-12 04:31:00.544,75.30,28.90,84.02,33.51,92.31
2025-01-12 04:31:05.561,75.30,28.80,83.84,33.26,91.87
2025-01-12 04:31:10.574,75.40,28.90,84.02,33.53,92.35
2025-01-12 04:31:15.591,75.50,28.90,84.02,33.55,92.38
2025-01-12 04:31:20.605,75.30,28.80,83.84,33.26,91.87
2025-01-12 04:31:25.622,75.60,28.90,84.02,33.57,92.42
2025-01-12 04:31:30.635,75.30,28.90,84.02,33.51,92.31
2025-01-12 04:31:35.652,75.20,28.90,84.02,33.49,92.28
2025-01-12 04:31:40.666,75.20,29.00,84.20,33.73,92.72
2025-01-12 04:31:45.683,75.50,29.00,84.20,33.80,92.83
2025-01-12 04:31:50.696,75.40,29.00,84.20,33.77,92.80
2025-01-12 04:31:55.713,75.40,28.90,84.02,33.53,92.35
2025-01-12 04:32:00.726,75.40,28.90,84.02,33.53,92.35
2025-01-12 04:32:05.744,75.40,29.00,84.20,33.77,92.80
2025-01-12 04:32:10.757,75.50,29.00,84.20,33.80,92.83
2025-01-12 04:32:15.774,75.30,29.00,84.20,33.75,92.76
2025-01-12 04:32:20.787,75.40,29.00,84.20,33.77,92.80
2025-01-12 04:32:25.805,75.50,29.00,84.20,33.80,92.83
2025-01-12 04:32:30.818,75.30,29.00,84.20,33.75,92.76
2025-01-12 04:32:35.835,75.60,28.90,84.02,33.57,92.42
2025-01-12 04:32:40.848,75.60,29.00,84.20,33.82,92.87
2025-01-12 04:32:45.866,75.60,29.00,84.20,33.82,92.87
2025-01-12 04:32:50.879,76.00,29.00,84.20,33.90,93.02
2025-01-12 04:32:55.896,75.90,29.00,84.20,33.88,92.98
2025-01-12 04:33:00.909,75.70,29.00,84.20,33.84,92.90
2025-01-12 04:33:05.927,75.80,29.10,84.38,34.11,93.40
2025-01-12 04:33:10.940,75.80,29.00,84.20,33.86,92.94
2025-01-12 04:33:15.957,75.90,29.00,84.20,33.88,92.98
2025-01-12 04:33:20.970,75.90,29.10,84.38,34.13,93.44
2025-01-12 04:33:25.987,75.80,29.00,84.20,33.86,92.94
2025-01-12 04:33:31.001,76.00,29.10,84.38,34.15,93.47
2025-01-12 04:33:36.018,75.20,29.10,84.38,33.98,93.17
2025-01-12 04:33:41.031,76.30,29.10,84.38,34.21,93.59
2025-01-12 04:33:46.048,76.40,29.00,84.20,33.98,93.16
2025-01-12 04:33:51.062,76.60,29.00,84.20,34.02,93.24
2025-01-12 04:33:56.079,76.60,29.10,84.38,34.28,93.70
2025-01-12 04:34:01.092,75.40,29.10,84.38,34.03,93.25
2025-01-12 04:34:06.109,75.60,29.10,84.38,34.07,93.32
2025-01-12 04:34:11.122,75.60,29.10,84.38,34.07,93.32
2025-01-12 04:34:16.140,75.40,29.10,84.38,34.03,93.25
2025-01-12 04:34:21.153,76.40,29.10,84.38,34.24,93.63
2025-01-12 04:34:26.170,76.50,29.10,84.38,34.26,93.66
2025-01-12 04:34:31.183,75.60,29.10,84.38,34.07,93.32
2025-01-12 04:34:36.201,75.30,29.10,84.38,34.00,93.21
2025-01-12 04:34:41.214,75.60,29.20,84.56,34.32,93.78
2025-01-12 04:34:46.231,76.70,29.00,84.20,34.04,93.27
2025-01-12 04:34:51.244,75.70,29.20,84.56,34.34,93.82
2025-01-12 04:34:56.262,75.80,29.10,84.38,34.11,93.40
2025-01-12 04:35:01.275,75.60,29.20,84.56,34.32,93.78
2025-01-12 04:35:06.292,76.40,29.10,84.38,34.24,93.63
2025-01-12 04:35:11.305,75.60,29.10,84.38,34.07,93.32
2025-01-12 04:35:16.323,75.60,29.20,84.56,34.32,93.78
2025-01-12 04:35:21.336,75.60,29.10,84.38,34.07,93.32
2025-01-12 04:35:26.353,75.80,29.20,84.56,34.37,93.86
2025-01-12 04:35:31.366,75.80,29.10,84.38,34.11,93.40
2025-01-12 04:35:36.384,75.90,29.10,84.38,34.13,93.44
2025-01-12 04:35:41.401,75.80,29.20,84.56,34.37,93.86
2025-01-12 04:35:46.414,75.70,29.20,84.56,34.34,93.82
2025-01-12 04:35:51.431,75.50,29.30,84.74,34.56,94.20
2025-01-12 04:35:56.444,75.50,29.20,84.56,34.30,93.74
2025-01-12 04:36:01.462,75.70,29.20,84.56,34.34,93.82
2025-01-12 04:36:06.475,75.70,29.20,84.56,34.34,93.82
2025-01-12 04:36:11.492,75.80,29.20,84.56,34.37,93.86
2025-01-12 04:36:16.505,75.90,29.20,84.56,34.39,93.90
2025-01-12 04:36:21.523,75.90,29.20,84.56,34.39,93.90
2025-01-12 04:36:26.536,76.00,29.20,84.56,34.41,93.94
2025-01-12 04:36:31.553,75.90,29.20,84.56,34.39,93.90
2025-01-12 04:36:36.566,75.90,29.20,84.56,34.39,93.90
2025-01-12 04:36:41.584,76.00,29.30,84.74,34.67,94.40
2025-01-12 04:36:46.597,76.00,29.20,84.56,34.41,93.94
2025-01-12 04:36:51.614,76.20,29.20,84.56,34.45,94.01
2025-01-12 04:36:56.627,76.10,29.30,84.74,34.69,94.44
2025-01-12 04:37:01.645,76.30,29.20,84.56,34.47,94.05
2025-01-12 04:37:06.658,76.30,29.30,84.74,34.74,94.53
2025-01-12 04:37:11.675,76.30,29.30,84.74,34.74,94.53
2025-01-12 04:37:16.688,76.50,29.20,84.56,34.52,94.13
2025-01-12 04:37:21.705,76.40,29.30,84.74,34.76,94.57
2025-01-12 04:37:26.719,76.40,29.30,84.74,34.76,94.57
2025-01-12 04:37:31.736,76.60,29.30,84.74,34.80,94.65
2025-01-12 04:37:36.749,76.40,29.30,84.74,34.76,94.57
2025-01-12 04:37:41.766,76.60,29.30,84.74,34.80,94.65
2025-01-12 04:37:46.780,76.60,29.30,84.74,34.80,94.65
2025-01-12 04:37:51.797,76.40,29.30,84.74,34.76,94.57
2025-01-12 04:37:56.810,76.60,29.30,84.74,34.80,94.65
2025-01-12 04:38:01.827,76.70,29.40,84.92,35.09,95.17
2025-01-12 04:38:06.841,76.40,29.40,84.92,35.02,95.04
2025-01-12 04:38:11.859,76.60,29.40,84.92,35.07,95.13
2025-01-12 04:38:16.871,76.60,29.30,84.74,34.80,94.65
2025-01-12 04:38:21.888,76.70,29.30,84.74,34.83,94.69
2025-01-12 04:38:26.902,76.60,29.40,84.92,35.07,95.13
2025-01-12 04:38:31.919,76.60,29.40,84.92,35.07,95.13
2025-01-12 04:38:36.936,76.40,29.30,84.74,34.76,94.57
2025-01-12 04:38:41.949,76.50,29.40,84.92,35.05,95.08
2025-01-12 04:38:46.966,76.60,29.40,84.92,35.07,95.13
2025-01-12 04:38:51.980,76.40,29.30,84.74,34.76,94.57
2025-01-12 04:38:56.997,76.80,29.40,84.92,35.12,95.21
2025-01-12 04:39:02.010,76.80,29.40,84.92,35.12,95.21
2025-01-12 04:39:07.027,76.60,29.40,84.92,35.07,95.13
2025-01-12 04:39:12.041,76.60,29.40,84.92,35.07,95.13
2025-01-12 04:39:17.058,76.70,29.40,84.92,35.09,95.17
2025-01-12 04:39:22.071,76.70,29.40,84.92,35.09,95.17
2025-01-12 04:39:27.088,76.70,29.40,84.92,35.09,95.17
2025-01-12 04:39:32.101,76.80,29.40,84.92,35.12,95.21
2025-01-12 04:39:37.119,76.70,29.40,84.92,35.09,95.17
2025-01-12 04:39:42.132,76.70,29.40,84.92,35.09,95.17
2025-01-12 04:39:47.149,76.60,29.40,84.92,35.07,95.13
2025-01-12 04:39:52.162,76.50,29.40,84.92,35.05,95.08
2025-01-12 04:39:57.180,76.30,29.40,84.92,35.00,95.00
2025-01-12 04:40:02.193,76.10,29.50,85.10,35.22,95.40
2025-01-12 04:40:07.210,76.20,29.40,84.92,34.98,94.96
2025-01-12 04:40:12.223,75.80,29.40,84.92,34.89,94.79
2025-01-12 04:40:17.241,76.30,29.50,85.10,35.27,95.48
2025-01-12 04:40:22.254,76.00,29.40,84.92,34.93,94.88
2025-01-12 04:40:27.271,76.30,29.40,84.92,35.00,95.00
2025-01-12 04:40:32.284,76.00,29.50,85.10,35.20,95.36
2025-01-12 04:40:37.302,76.10,29.50,85.10,35.22,95.40
2025-01-12 04:40:42.315,76.00,29.50,85.10,35.20,95.36
2025-01-12 04:40:47.332,76.30,29.40,84.92,35.00,95.00
2025-01-12 04:40:52.345,76.20,29.50,85.10,35.24,95.44
2025-01-12 04:40:57.363,76.20,29.50,85.10,35.24,95.44
2025-01-12 04:41:02.376,76.20,29.50,85.10,35.24,95.44
2025-01-12 04:41:07.393,75.90,29.60,85.28,35.44,95.79
2025-01-12 04:41:12.406,75.90,29.40,84.92,34.91,94.84
2025-01-12 04:41:17.423,76.30,29.50,85.10,35.27,95.48
2025-01-12 04:41:22.437,76.30,29.50,85.10,35.27,95.48
2025-01-12 04:41:27.454,76.20,29.60,85.28,35.51,95.92
2025-01-12 04:41:32.471,76.10,29.50,85.10,35.22,95.40
2025-01-12 04:41:37.484,76.10,29.60,85.28,35.49,95.88
2025-01-12 04:41:42.502,76.50,29.50,85.10,35.32,95.57
2025-01-12 04:41:47.515,76.50,29.60,85.28,35.59,96.06
2025-01-12 04:41:52.532,76.40,29.60,85.28,35.56,96.01
2025-01-12 04:41:57.545,76.20,29.50,85.10,35.24,95.44
2025-01-12 04:42:02.563,76.40,29.50,85.10,35.29,95.53
2025-01-12 04:42:07.576,76.50,29.60,85.28,35.59,96.06
2025-01-12 04:42:12.593,76.60,29.50,85.10,35.34,95.61
2025-01-12 04:42:17.606,76.80,29.60,85.28,35.66,96.19
2025-01-12 04:42:22.624,76.60,29.50,85.10,35.34,95.61
2025-01-12 04:42:27.637,76.70,29.60,85.28,35.64,96.14
2025-01-12 04:42:32.654,76.50,29.60,85.28,35.59,96.06
2025-01-12 04:42:37.667,76.40,29.60,85.28,35.56,96.01
2025-01-12 04:42:42.684,76.60,29.60,85.28,35.61,96.10
2025-01-12 04:42:47.698,76.40,29.60,85.28,35.56,96.01
2025-01-12 04:42:52.715,76.40,29.60,85.28,35.56,96.01
2025-01-12 04:42:57.728,76.20,29.60,85.28,35.51,95.92
2025-01-12 04:43:02.745,76.40,29.60,85.28,35.56,96.01
2025-01-12 04:43:07.759,76.70,29.60,85.28,35.64,96.14
2025-01-12 04:43:12.776,76.30,29.60,85.28,35.54,95.97
2025-01-12 04:43:17.789,76.30,29.60,85.28,35.54,95.97
2025-01-12 04:43:22.806,76.30,29.70,85.46,35.81,96.46
2025-01-12 04:43:27.819,76.30,29.70,85.46,35.81,96.46
2025-01-12 04:43:32.837,76.40,29.60,85.28,35.56,96.01
2025-01-12 04:43:37.850,76.50,29.70,85.46,35.86,96.55
2025-01-12 04:43:42.867,76.30,29.60,85.28,35.54,95.97
2025-01-12 04:43:47.880,76.50,29.70,85.46,35.86,96.55
2025-01-12 04:43:52.898,76.60,29.70,85.46,35.89,96.59
2025-01-12 04:43:57.911,76.80,29.70,85.46,35.94,96.68
2025-01-12 04:44:02.928,77.00,29.70,85.46,35.99,96.77
2025-01-12 04:44:07.941,76.80,29.70,85.46,35.94,96.68
2025-01-12 04:44:12.959,76.80,29.70,85.46,35.94,96.68
2025-01-12 04:44:17.972,77.00,29.70,85.46,35.99,96.77
2025-01-12 04:44:22.989,77.00,29.70,85.46,35.99,96.77
2025-01-12 04:44:28.002,77.00,29.70,85.46,35.99,96.77
2025-01-12 04:44:33.020,76.50,29.70,85.46,35.86,96.55
2025-01-12 04:44:38.033,76.60,29.70,85.46,35.89,96.59
2025-01-12 04:44:43.050,76.90,29.70,85.46,35.96,96.73
2025-01-12 04:44:48.063,76.80,29.70,85.46,35.94,96.68
2025-01-12 04:44:53.080,76.90,29.80,85.64,36.24,97.23
2025-01-12 04:44:58.094,76.90,29.80,85.64,36.24,97.23
2025-01-12 04:45:03.111,77.10,29.70,85.46,36.01,96.82
2025-01-12 04:45:08.124,77.10,29.70,85.46,36.01,96.82
2025-01-12 04:45:13.141,76.80,29.80,85.64,36.21,97.19
2025-01-12 04:45:18.155,76.60,29.80,85.64,36.16,97.09
2025-01-12 04:45:23.172,76.70,29.80,85.64,36.19,97.14
2025-01-12 04:45:28.185,76.80,29.70,85.46,35.94,96.68
2025-01-12 04:45:33.202,77.00,29.80,85.64,36.27,97.28
2025-01-12 04:45:38.215,77.10,29.80,85.64,36.29,97.33
2025-01-12 04:45:43.233,77.10,29.80,85.64,36.29,97.33
2025-01-12 04:45:48.246,77.00,29.80,85.64,36.27,97.28
2025-01-12 04:45:53.263,77.00,29.80,85.64,36.27,97.28
2025-01-12 04:45:58.276,76.90,29.80,85.64,36.24,97.23
2025-01-12 04:46:03.294,76.80,29.80,85.64,36.21,97.19
2025-01-12 04:46:08.307,76.70,29.80,85.64,36.19,97.14
2025-01-12 04:46:13.324,76.90,29.80,85.64,36.24,97.23
2025-01-12 04:46:18.337,76.90,29.80,85.64,36.24,97.23
2025-01-12 04:46:23.355,77.00,29.80,85.64,36.27,97.28
2025-01-12 04:46:28.368,77.00,29.90,85.82,36.55,97.79
2025-01-12 04:46:33.385,76.70,29.80,85.64,36.19,97.14
2025-01-12 04:46:38.398,76.90,29.80,85.64,36.24,97.23
2025-01-12 04:46:43.411,77.00,29.80,85.64,36.27,97.28
2025-01-12 04:46:48.429,77.20,29.80,85.64,36.32,97.37
2025-01-12 04:46:53.442,77.10,29.90,85.82,36.57,97.84
2025-01-12 04:46:58.459,77.50,29.90,85.82,36.68,98.03
2025-01-12 04:47:03.472,77.20,29.80,85.64,36.32,97.37
2025-01-12 04:47:08.490,77.50,29.80,85.64,36.40,97.51
2025-01-12 04:47:13.503,77.40,29.80,85.64,36.37,97.47
2025-01-12 04:47:18.520,77.40,29.80,85.64,36.37,97.47
2025-01-12 04:47:23.533,77.40,29.80,85.64,36.37,97.47
2025-01-12 04:47:28.551,77.50,29.80,85.64,36.40,97.51
2025-01-12 04:47:33.564,77.60,29.90,85.82,36.71,98.07
2025-01-12 04:47:38.581,77.50,29.80,85.64,36.40,97.51
2025-01-12 04:47:43.594,77.70,29.80,85.64,36.45,97.61
2025-01-12 04:47:48.612,77.60,29.80,85.64,36.42,97.56
2025-01-12 04:47:53.625,77.80,29.80,85.64,36.47,97.65
2025-01-12 04:47:58.642,77.60,29.80,85.64,36.42,97.56
2025-01-12 04:48:03.655,77.70,29.80,85.64,36.45,97.61
2025-01-12 04:48:08.673,77.80,29.80,85.64,36.47,97.65
2025-01-12 04:48:13.686,77.80,29.80,85.64,36.47,97.65
2025-01-12 04:48:18.703,77.60,29.80,85.64,36.42,97.56
2025-01-12 04:48:23.716,77.70,29.80,85.64,36.45,97.61
2025-01-12 04:48:28.733,77.70,29.80,85.64,36.45,97.61
2025-01-12 04:48:33.747,77.60,29.80,85.64,36.42,97.56
2025-01-12 04:48:38.764,77.70,29.80,85.64,36.45,97.61
2025-01-12 04:48:43.777,77.80,29.70,85.46,36.19,97.14
2025-01-12 04:48:48.794,77.80,29.90,85.82,36.76,98.17
2025-01-12 04:48:53.807,77.50,29.80,85.64,36.40,97.51
2025-01-12 04:48:58.825,77.80,29.80,85.64,36.47,97.65
2025-01-12 04:49:03.838,77.80,29.80,85.64,36.47,97.65
2025-01-12 04:49:08.855,77.90,29.80,85.64,36.50,97.70
2025-01-12 04:49:13.868,77.70,29.80,85.64,36.45,97.61
2025-01-12 04:49:18.886,77.80,29.80,85.64,36.47,97.65
2025-01-12 04:49:23.899,77.80,29.80,85.64,36.47,97.65
2025-01-12 04:49:28.916,77.80,29.70,85.46,36.19,97.14
2025-01-12 04:49:33.929,77.90,29.80,85.64,36.50,97.70
2025-01-12 04:49:38.947,77.90,29.80,85.64,36.50,97.70
2025-01-12 04:49:43.960,78.00,29.70,85.46,36.24,97.23
2025-01-12 04:49:48.977,77.90,29.70,85.46,36.21,97.19
2025-01-12 04:49:53.990,77.90,29.70,85.46,36.21,97.19
2025-01-12 04:49:59.008,77.90,29.70,85.46,36.21,97.19
2025-01-12 04:50:04.021,77.90,29.80,85.64,36.50,97.70
2025-01-12 04:50:09.038,77.80,29.70,85.46,36.19,97.14
2025-01-12 04:50:14.051,77.80,29.70,85.46,36.19,97.14
2025-01-12 04:50:19.069,77.90,29.70,85.46,36.21,97.19
2025-01-12 04:50:24.082,77.80,29.60,85.28,35.91,96.63
2025-01-12 04:50:29.099,77.90,29.60,85.28,35.93,96.68
2025-01-12 04:50:34.112,77.90,29.70,85.46,36.21,97.19
2025-01-12 04:50:39.129,77.90,29.60,85.28,35.93,96.68
2025-01-12 04:50:44.143,78.00,29.60,85.28,35.96,96.72
2025-01-12 04:50:49.160,77.90,29.60,85.28,35.93,96.68
2025-01-12 04:50:54.173,78.00,29.60,85.28,35.96,96.72
2025-01-12 04:50:59.190,78.10,29.70,85.46,36.27,97.28
2025-01-12 04:51:04.204,78.00,29.60,85.28,35.96,96.72
2025-01-12 04:51:09.221,78.10,29.60,85.28,35.98,96.77
2025-01-12 04:51:14.234,78.00,29.60,85.28,35.96,96.72
2025-01-12 04:51:19.251,78.00,29.60,85.28,35.96,96.72
2025-01-12 04:51:24.265,77.90,29.60,85.28,35.93,96.68
2025-01-12 04:51:29.282,77.90,29.60,85.28,35.93,96.68
2025-01-12 04:51:34.295,77.80,29.60,85.28,35.91,96.63
2025-01-12 04:51:39.308,77.90,29.60,85.28,35.93,96.68
2025-01-12 04:51:44.325,77.90,29.60,85.28,35.93,96.68
2025-01-12 04:51:49.343,77.90,29.50,85.10,35.65,96.17
2025-01-12 04:51:54.356,78.10,29.60,85.28,35.98,96.77
2025-01-12 04:51:59.373,78.00,29.50,85.10,35.68,96.22
2025-01-12 04:52:04.386,77.70,29.50,85.10,35.60,96.09
2025-01-12 04:52:09.404,77.90,29.50,85.10,35.65,96.17
2025-01-12 04:52:14.417,77.80,29.50,85.10,35.63,96.13
2025-01-12 04:52:19.434,77.90,29.50,85.10,35.65,96.17
2025-01-12 04:52:24.447,77.90,29.50,85.10,35.65,96.17
2025-01-12 04:52:29.465,77.90,29.50,85.10,35.65,96.17
2025-01-12 04:52:34.478,77.90,29.50,85.10,35.65,96.17
2025-01-12 04:52:39.495,77.80,29.50,85.10,35.63,96.13
2025-01-12 04:52:44.508,77.90,29.40,84.92,35.37,95.67
2025-01-12 04:52:49.526,77.90,29.40,84.92,35.37,95.67
2025-01-12 04:52:54.539,77.90,29.50,85.10,35.65,96.17
2025-01-12 04:52:59.556,77.80,29.40,84.92,35.35,95.63
2025-01-12 04:53:04.569,77.60,29.40,84.92,35.30,95.55
2025-01-12 04:53:09.586,77.70,29.30,84.74,35.05,95.10
2025-01-12 04:53:14.600,77.90,29.30,84.74,35.10,95.18
2025-01-12 04:53:19.617,77.90,29.30,84.74,35.10,95.18
2025-01-12 04:53:24.630,77.70,29.40,84.92,35.33,95.59
2025-01-12 04:53:29.643,77.80,29.30,84.74,35.08,95.14
2025-01-12 04:53:34.661,77.90,29.30,84.74,35.10,95.18
2025-01-12 04:53:39.674,77.90,29.30,84.74,35.10,95.18
2025-01-12 04:53:44.691,77.80,29.30,84.74,35.08,95.14
2025-01-12 04:53:49.704,77.80,29.30,84.74,35.08,95.14
2025-01-12 04:53:54.722,77.90,29.20,84.56,34.83,94.69
2025-01-12 04:53:59.735,77.70,29.30,84.74,35.05,95.10
2025-01-12 04:54:04.752,77.70,29.30,84.74,35.05,95.10
2025-01-12 04:54:09.765,77.90,29.30,84.74,35.10,95.18
2025-01-12 04:54:14.782,77.80,29.20,84.56,34.80,94.65
2025-01-12 04:54:19.796,77.80,29.30,84.74,35.08,95.14
2025-01-12 04:54:24.813,77.90,29.20,84.56,34.83,94.69
2025-01-12 04:54:29.826,77.80,29.30,84.74,35.08,95.14
2025-01-12 04:54:34.843,77.90,29.20,84.56,34.83,94.69
2025-01-12 04:54:39.857,78.00,29.20,84.56,34.85,94.73
2025-01-12 04:54:44.874,77.90,29.20,84.56,34.83,94.69
2025-01-12 04:54:49.887,78.00,29.20,84.56,34.85,94.73
2025-01-12 04:54:54.904,78.10,29.10,84.38,34.60,94.28
2025-01-12 04:54:59.917,78.00,29.10,84.38,34.58,94.24
2025-01-12 04:55:04.935,78.00,29.10,84.38,34.58,94.24
2025-01-12 04:55:09.948,78.00,29.10,84.38,34.58,94.24
2025-01-12 04:55:14.965,77.90,29.10,84.38,34.56,94.20
2025-01-12 04:55:19.978,78.40,29.10,84.38,34.67,94.40
2025-01-12 04:55:24.996,78.40,29.10,84.38,34.67,94.40
2025-01-12 04:55:30.009,78.40,29.00,84.20,34.40,93.92
2025-01-12 04:55:35.026,78.40,29.00,84.20,34.40,93.92
2025-01-12 04:55:40.039,78.30,29.00,84.20,34.38,93.88
2025-01-12 04:55:45.057,78.60,29.10,84.38,34.71,94.48
2025-01-12 04:55:50.070,78.30,29.00,84.20,34.38,93.88
2025-01-12 04:55:55.087,78.50,29.00,84.20,34.42,93.95
2025-01-12 04:56:00.100,78.40,29.00,84.20,34.40,93.92
2025-01-12 04:56:05.118,78.40,28.90,84.02,34.13,93.44
2025-01-12 04:56:10.131,78.40,28.90,84.02,34.13,93.44
2025-01-12 04:56:15.144,78.50,28.90,84.02,34.15,93.47
2025-01-12 04:56:20.161,78.70,29.00,84.20,34.46,94.03
2025-01-12 04:56:25.174,78.50,29.00,84.20,34.42,93.95
2025-01-12 04:56:30.192,78.80,28.90,84.02,34.21,93.58
2025-01-12 04:56:35.205,78.50,28.90,84.02,34.15,93.47
2025-01-12 04:56:40.222,78.50,28.80,83.84,33.89,93.00
2025-01-12 04:56:45.235,78.60,28.90,84.02,34.17,93.51
2025-01-12 04:56:50.253,78.50,28.80,83.84,33.89,93.00
2025-01-12 04:56:55.266,78.70,28.80,83.84,33.93,93.07
2025-01-12 04:57:00.283,78.60,28.80,83.84,33.91,93.03
2025-01-12 04:57:05.296,78.60,28.90,84.02,34.17,93.51
2025-01-12 04:57:10.314,78.80,28.80,83.84,33.95,93.10
2025-01-12 04:57:15.327,78.70,28.80,83.84,33.93,93.07
2025-01-12 04:57:20.344,78.80,28.90,84.02,34.21,93.58
2025-01-12 04:57:25.357,78.50,28.70,83.66,33.62,92.53
2025-01-12 04:57:30.374,78.80,28.70,83.66,33.68,92.63
2025-01-12 04:57:35.388,78.70,28.80,83.84,33.93,93.07
2025-01-12 04:57:40.405,78.60,28.70,83.66,33.64,92.56
2025-01-12 04:57:45.418,78.90,28.70,83.66,33.70,92.67
2025-01-12 04:57:50.435,78.70,28.70,83.66,33.66,92.59
2025-01-12 04:57:55.449,78.80,28.60,83.48,33.42,92.16
2025-01-12 04:58:00.466,78.70,28.70,83.66,33.66,92.59
2025-01-12 04:58:05.479,78.70,28.60,83.48,33.40,92.13
2025-01-12 04:58:10.496,78.90,28.70,83.66,33.70,92.67
2025-01-12 04:58:15.509,78.90,28.60,83.48,33.44,92.19
2025-01-12 04:58:20.527,78.70,28.60,83.48,33.40,92.13
2025-01-12 04:58:25.540,78.80,28.60,83.48,33.42,92.16
2025-01-12 04:58:30.557,78.80,28.60,83.48,33.42,92.16
2025-01-12 04:58:35.570,78.90,28.60,83.48,33.44,92.19
2025-01-12 04:58:40.588,79.00,28.70,83.66,33.72,92.70
2025-01-12 04:58:45.601,78.80,28.60,83.48,33.42,92.16
2025-01-12 04:58:50.618,79.00,28.50,83.30,33.20,91.76
2025-01-12 04:58:55.631,79.00,28.60,83.48,33.46,92.23
2025-01-12 04:59:00.649,78.90,28.60,83.48,33.44,92.19
2025-01-12 04:59:05.662,79.00,28.50,83.30,33.20,91.76
2025-01-12 04:59:10.679,79.10,28.50,83.30,33.22,91.79
2025-01-12 04:59:15.696,78.90,28.50,83.30,33.18,91.73
2025-01-12 04:59:20.710,79.00,28.50,83.30,33.20,91.76
2025-01-12 04:59:25.727,79.10,28.40,83.12,32.96,91.33
2025-01-12 04:59:30.740,79.10,28.50,83.30,33.22,91.79
2025-01-12 04:59:35.757,79.10,28.40,83.12,32.96,91.33
2025-01-12 04:59:40.771,79.10,28.40,83.12,32.96,91.33
2025-01-12 04:59:45.788,79.00,28.40,83.12,32.94,91.30
2025-01-12 04:59:50.801,79.00,28.40,83.12,32.94,91.30
2025-01-12 04:59:55.818,79.10,28.40,83.12,32.96,91.33
2025-01-12 05:00:00.831,79.10,28.40,83.12,32.96,91.33
2025-01-12 05:00:05.849,79.20,28.40,83.12,32.98,91.36
2025-01-12 05:00:10.862,79.20,28.40,83.12,32.98,91.36
2025-01-12 05:00:15.879,79.00,28.30,82.94,32.69,90.84
2025-01-12 05:00:20.892,79.30,28.30,82.94,32.74,90.94
2025-01-12 05:00:25.910,79.20,28.30,82.94,32.72,90.90
2025-01-12 05:00:30.923,79.20,28.30,82.94,32.72,90.90
2025-01-12 05:00:35.940,79.30,28.40,83.12,33.00,91.40
2025-01-12 05:00:40.953,79.20,28.30,82.94,32.72,90.90
2025-01-12 05:00:45.971,79.00,28.20,82.76,32.44,90.39
2025-01-12 05:00:50.984,79.30,28.30,82.94,32.74,90.94
2025-01-12 05:00:56.001,79.20,28.20,82.76,32.47,90.45
2025-01-12 05:01:01.014,79.30,28.20,82.76,32.49,90.48
2025-01-12 05:01:06.032,79.30,28.20,82.76,32.49,90.48
2025-01-12 05:01:11.045,79.20,28.20,82.76,32.47,90.45
2025-01-12 05:01:16.062,79.20,28.20,82.76,32.47,90.45
2025-01-12 05:01:21.075,79.30,28.20,82.76,32.49,90.48
2025-01-12 05:01:26.092,79.30,28.20,82.76,32.49,90.48
2025-01-12 05:01:31.106,79.30,28.20,82.76,32.49,90.48
2025-01-12 05:01:36.123,79.40,28.10,82.58,32.25,90.06
2025-01-12 05:01:41.136,79.50,28.10,82.58,32.27,90.09
2025-01-12 05:01:46.153,79.40,28.20,82.76,32.51,90.51
2025-01-12 05:01:51.167,79.40,28.10,82.58,32.25,90.06
2025-01-12 05:01:56.184,79.40,28.20,82.76,32.51,90.51
2025-01-12 05:02:01.197,79.50,28.10,82.58,32.27,90.09
2025-01-12 05:02:06.214,79.60,28.10,82.58,32.29,90.12
2025-01-12 05:02:11.227,79.50,28.10,82.58,32.27,90.09
2025-01-12 05:02:16.245,79.40,28.10,82.58,32.25,90.06
2025-01-12 05:02:21.258,79.50,28.00,82.40,32.02,89.64
2025-01-12 05:02:26.275,79.60,28.00,82.40,32.04,89.67
2025-01-12 05:02:31.288,79.70,28.00,82.40,32.05,89.70
2025-01-12 05:02:36.306,79.60,28.00,82.40,32.04,89.67
2025-01-12 05:02:41.319,79.70,28.00,82.40,32.05,89.70
2025-01-12 05:02:46.336,79.70,28.00,82.40,32.05,89.70
2025-01-12 05:02:51.349,79.50,28.00,82.40,32.02,89.64
2025-01-12 05:02:56.367,79.80,28.00,82.40,32.07,89.72
2025-01-12 05:03:01.380,79.60,28.00,82.40,32.04,89.67
2025-01-12 05:03:06.397,79.60,28.00,82.40,32.04,89.67
2025-01-12 05:03:11.410,79.60,28.00,82.40,32.04,89.67
2025-01-12 05:03:16.428,79.70,28.00,82.40,32.05,89.70
2025-01-12 05:03:21.441,79.70,28.00,82.40,32.05,89.70
2025-01-12 05:03:26.458,79.70,27.90,82.22,31.81,89.25
2025-01-12 05:03:31.471,79.80,28.00,82.40,32.07,89.72
2025-01-12 05:03:36.488,79.70,27.90,82.22,31.81,89.25
2025-01-12 05:03:41.502,79.70,27.90,82.22,31.81,89.25
2025-01-12 05:03:46.519,79.60,27.90,82.22,31.79,89.22
2025-01-12 05:03:51.532,79.70,27.90,82.22,31.81,89.25
2025-01-12 05:03:56.549,79.80,27.90,82.22,31.82,89.28
2025-01-12 05:04:01.563,79.80,27.90,82.22,31.82,89.28
2025-01-12 05:04:06.580,79.90,27.90,82.22,31.84,89.30
2025-01-12 05:04:11.593,79.80,27.90,82.22,31.82,89.28
2025-01-12 05:04:16.610,79.80,27.90,82.22,31.82,89.28
2025-01-12 05:04:21.624,79.90,27.90,82.22,31.84,89.30
2025-01-12 05:04:26.641,79.80,27.90,82.22,31.82,89.28
2025-01-12 05:04:31.658,79.90,27.90,82.22,31.84,89.30
2025-01-12 05:04:36.671,79.80,27.90,82.22,31.82,89.28
2025-01-12 05:04:41.688,80.00,27.90,82.22,31.85,89.33
2025-01-12 05:04:46.702,79.90,27.90,82.22,31.84,89.30
2025-01-12 05:04:51.719,79.80,27.80,82.04,31.58,88.84
2025-01-12 05:04:56.732,79.80,27.90,82.22,31.82,89.28
2025-01-12 05:05:01.750,79.90,27.90,82.22,31.84,89.30
2025-01-12 05:05:06.763,79.80,27.80,82.04,31.58,88.84
2025-01-12 05:05:11.780,79.90,27.90,82.22,31.84,89.30
2025-01-12 05:05:16.793,79.80,27.80,82.04,31.58,88.84
2025-01-12 05:05:21.810,79.80,27.80,82.04,31.58,88.84
2025-01-12 05:05:26.824,79.80,27.90,82.22,31.82,89.28
2025-01-12 05:05:31.841,79.90,27.80,82.04,31.59,88.86
2025-01-12 05:05:36.854,79.90,27.80,82.04,31.59,88.86
2025-01-12 05:05:41.871,79.90,27.80,82.04,31.59,88.86
2025-01-12 05:05:46.885,79.90,27.80,82.04,31.59,88.86
2025-01-12 05:05:51.902,80.00,27.90,82.22,31.85,89.33
2025-01-12 05:05:56.915,79.90,27.80,82.04,31.59,88.86
2025-01-12 05:06:01.932,79.80,27.80,82.04,31.58,88.84
2025-01-12 05:06:06.945,79.70,27.90,82.22,31.81,89.25
2025-01-12 05:06:11.963,79.80,27.90,82.22,31.82,89.28
2025-01-12 05:06:16.976,79.90,27.80,82.04,31.59,88.86
2025-01-12 05:06:21.993,79.90,27.90,82.22,31.84,89.30
2025-01-12 05:06:27.006,79.90,27.90,82.22,31.84,89.30
2025-01-12 05:06:32.024,79.80,27.90,82.22,31.82,89.28
2025-01-12 05:06:37.041,79.90,27.90,82.22,31.84,89.30
2025-01-12 05:06:42.054,79.90,27.80,82.04,31.59,88.86
2025-01-12 05:06:47.071,79.70,27.90,82.22,31.81,89.25
2025-01-12 05:06:52.085,79.80,27.90,82.22,31.82,89.28
2025-01-12 05:06:57.102,79.70,27.90,82.22,31.81,89.25
2025-01-12 05:07:02.115,79.70,27.80,82.04,31.56,88.81
2025-01-12 05:07:07.132,79.70,27.90,82.22,31.81,89.25
2025-01-12 05:07:12.146,79.70,27.90,82.22,31.81,89.25
2025-01-12 05:07:17.163,79.70,28.00,82.40,32.05,89.70
2025-01-12 05:07:22.176,79.60,27.90,82.22,31.79,89.22
2025-01-12 05:07:27.193,79.60,27.90,82.22,31.79,89.22
2025-01-12 05:07:32.206,79.70,27.90,82.22,31.81,89.25
2025-01-12 05:07:37.224,79.60,27.90,82.22,31.79,89.22
2025-01-12 05:07:42.237,79.60,27.90,82.22,31.79,89.22
2025-01-12 05:07:47.254,79.60,28.00,82.40,32.04,89.67
2025-01-12 05:07:52.267,79.50,27.90,82.22,31.78,89.20
2025-01-12 05:07:57.285,79.50,27.90,82.22,31.78,89.20
2025-01-12 05:08:02.298,79.60,28.00,82.40,32.04,89.67
2025-01-12 05:08:07.315,79.20,28.00,82.40,31.98,89.56
2025-01-12 05:08:12.328,79.40,27.90,82.22,31.76,89.17
2025-01-12 05:08:17.346,79.40,28.00,82.40,32.01,89.61
2025-01-12 05:08:22.359,79.40,27.90,82.22,31.76,89.17
2025-01-12 05:08:27.376,79.40,27.90,82.22,31.76,89.17
2025-01-12 05:08:32.389,79.40,28.00,82.40,32.01,89.61
2025-01-12 05:08:37.407,79.20,28.00,82.40,31.98,89.56
2025-01-12 05:08:42.420,79.40,28.10,82.58,32.25,90.06
2025-01-12 05:08:47.437,79.30,28.00,82.40,31.99,89.59
2025-01-12 05:08:52.450,79.40,28.00,82.40,32.01,89.61
2025-01-12 05:08:57.467,79.30,28.00,82.40,31.99,89.59
2025-01-12 05:09:02.481,79.20,28.00,82.40,31.98,89.56
2025-01-12 05:09:07.498,79.10,28.00,82.40,31.96,89.53
2025-01-12 05:09:12.511,79.10,28.00,82.40,31.96,89.53
2025-01-12 05:09:17.528,79.10,28.10,82.58,32.21,89.97
2025-01-12 05:09:22.542,79.10,28.10,82.58,32.21,89.97
2025-01-12 05:09:27.559,79.20,28.10,82.58,32.22,90.00
2025-01-12 05:09:32.572,79.20,28.10,82.58,32.22,90.00
2025-01-12 05:09:37.589,79.00,28.10,82.58,32.19,89.94
2025-01-12 05:09:42.603,79.10,28.10,82.58,32.21,89.97
2025-01-12 05:09:47.620,79.00,28.10,82.58,32.19,89.94
2025-01-12 05:09:52.633,79.00,28.10,82.58,32.19,89.94
2025-01-12 05:09:57.650,78.90,28.10,82.58,32.18,89.92
2025-01-12 05:10:02.663,78.80,28.10,82.58,32.16,89.89
2025-01-12 05:10:07.681,78.80,28.10,82.58,32.16,89.89
2025-01-12 05:10:12.694,78.90,28.20,82.76,32.42,90.36
2025-01-12 05:10:17.711,78.80,28.20,82.76,32.41,90.33
2025-01-12 05:10:22.724,78.80,28.20,82.76,32.41,90.33
2025-01-12 05:10:27.742,78.70,28.10,82.58,32.14,89.86
2025-01-12 05:10:32.755,78.60,28.20,82.76,32.37,90.27
2025-01-12 05:10:37.772,78.70,28.20,82.76,32.39,90.30
2025-01-12 05:10:42.785,78.80,28.20,82.76,32.41,90.33
2025-01-12 05:10:47.798,78.50,28.20,82.76,32.36,90.24
2025-01-12 05:10:52.816,78.40,28.10,82.58,32.10,89.77
2025-01-12 05:10:57.829,78.60,28.20,82.76,32.37,90.27
2025-01-12 05:11:02.846,78.50,28.20,82.76,32.36,90.24
2025-01-12 05:11:07.859,78.60,28.20,82.76,32.37,90.27
2025-01-12 05:11:12.877,78.60,28.20,82.76,32.37,90.27
2025-01-12 05:11:17.890,78.40,28.20,82.76,32.34,90.21
2025-01-12 05:11:22.907,78.40,28.20,82.76,32.34,90.21
2025-01-12 05:11:27.920,78.50,28.30,82.94,32.61,90.69
2025-01-12 05:11:32.938,78.40,28.30,82.94,32.59,90.66
2025-01-12 05:11:37.951,78.30,28.30,82.94,32.57,90.63
2025-01-12 05:11:42.968,78.20,28.30,82.94,32.55,90.60
2025-01-12 05:11:47.981,78.30,28.30,82.94,32.57,90.63
2025-01-12 05:11:52.999,78.10,28.30,82.94,32.54,90.57
2025-01-12 05:11:58.012,78.30,28.40,83.12,32.82,91.08
2025-01-12 05:12:03.029,78.20,28.30,82.94,32.55,90.60
2025-01-12 05:12:08.042,78.00,28.30,82.94,32.52,90.54
2025-01-12 05:12:13.060,78.10,28.40,83.12,32.79,91.02
2025-01-12 05:12:18.073,78.10,28.40,83.12,32.79,91.02
2025-01-12 05:12:23.090,78.10,28.40,83.12,32.79,91.02
2025-01-12 05:12:28.103,78.10,28.40,83.12,32.79,91.02
2025-01-12 05:12:33.120,78.10,28.40,83.12,32.79,91.02
2025-01-12 05:12:38.134,78.00,28.40,83.12,32.77,90.98
2025-01-12 05:12:43.151,78.00,28.50,83.30,33.02,91.44
2025-01-12 05:12:48.164,77.90,28.30,82.94,32.50,90.51
2025-01-12 05:12:53.181,78.00,28.50,83.30,33.02,91.44
2025-01-12 05:12:58.195,77.80,28.40,83.12,32.73,90.92
2025-01-12 05:13:03.212,77.70,28.50,83.30,32.97,91.34
2025-01-12 05:13:08.225,77.90,28.50,83.30,33.00,91.40
2025-01-12 05:13:13.242,77.80,28.50,83.30,32.98,91.37
2025-01-12 05:13:18.255,77.80,28.50,83.30,32.98,91.37
2025-01-12 05:13:23.273,77.60,28.50,83.30,32.95,91.31
2025-01-12 05:13:28.286,77.70,28.50,83.30,32.97,91.34
2025-01-12 05:13:33.303,77.50,28.60,83.48,33.18,91.72
2025-01-12 05:13:38.316,77.50,28.70,83.66,33.43,92.18
2025-01-12 05:13:43.334,77.60,28.50,83.30,32.95,91.31
2025-01-12 05:13:48.347,77.50,28.50,83.30,32.93,91.27
2025-01-12 05:13:53.364,77.50,28.60,83.48,33.18,91.72
2025-01-12 05:13:58.380,77.50,28.60,83.48,33.18,91.72
2025-01-12 05:14:03.395,77.40,28.60,83.48,33.16,91.69
2025-01-12 05:14:08.408,77.40,28.60,83.48,33.16,91.69
2025-01-12 05:14:13.425,77.40,28.60,83.48,33.16,91.69
2025-01-12 05:14:18.438,77.30,28.60,83.48,33.14,91.66
2025-01-12 05:14:23.456,77.30,28.60,83.48,33.14,91.66
2025-01-12 05:14:28.468,77.30,28.60,83.48,33.14,91.66


==> anc/readme.rtf <==
{\rtf1\ansi\ansicpg1252\cocoartf2709
\cocoatextscaling0\cocoaplatform0{\fonttbl\f0\fswiss\fcharset0 Helvetica;}
{\colortbl;\red255\green255\blue255;}
{\*\expandedcolortbl;;}
\margl1440\margr1440\vieww11520\viewh8400\viewkind0
\pard\tx720\tx1440\tx2160\tx2880\tx3600\tx4320\tx5040\tx5760\tx6480\tx7200\tx7920\tx8640\pardirnatural\partightenfactor0

\f0\fs24 \cf0 Fig. 4 and Fig. 5 show environmental data from two different runs. The CSV files originate from the Arduino temperature/humidity sensor and share the same format:\
\
Timestamp; relative humidity; temperature in Celsius; temperature in Fahrenheit; heat index in Celsius; heat index in Fahrenheit.\
\
Fig. 7 shows PMT data from runs taken at multiple supply voltages and two different humidity configurations. The low-humidity data files are stored in the \'93room_humidity_data\'94 folder and the high-humidity data files are stored in the \'9386_humidity_data\'94 folder. After unzipping these folders, you will find one file per HV setting; the file name is the supply voltage in mV. Each file gives a histogram of V_pp values (1st column) with counts (2nd column).}

==> anc/room_humidity_data/1100000.csv <==
0.05,0
0.065,0
0.0648,0
0.0646,0
0.0644,0
0.0642,0
0.064,0
0.0638,0
0.0636,0
0.0634,0
0.0632,0
0.063,0
0.0628,0
0.0626,0
0.0624,0
0.0622,0
0.062,0
0.0618,0
0.0616,0
0.0614,0
0.0612,0
0.061,0
0.0608,0
0.0606,0
0.0604,0
0.0602,10800
0.06,0
0.0598,0
0.0596,0
0.0594,0
0.0592,0
0.059,0
0.0588,0
0.0586,0
0.0584,0
0.0582,0
0.058,0
0.0578,0
0.0576,0
0.0574,0
0.0572,0
0.057,0
0.0568,0
0.0566,0
0.0564,0
0.0562,90900
0.056,0
0.0558,0
0.0556,0
0.0554,0
0.0552,0
0.055,0
0.0548,0
0.0546,0
0.0544,0
0.0542,0
0.054,0
0.0538,0
0.0536,0
0.0534,0
0.0532,0
0.053,0
0.0528,0
0.0526,0
0.0524,0
0.0522,320040
0.052,0
0.0518,0
0.0516,0
0.0514,0
0.0512,0
0.051,0
0.0508,0
0.0506,0
0.0504,0
0.0502,0
0.05,0
0.0498,0
0.0496,0
0.0494,0
0.0492,0
0.049,0
0.0488,0
0.0486,0
0.0484,0
0.0482,533160
0.048,0
0.0478,0
0.0476,0
0.0474,0
0.0472,0
0.047,0
0.0468,0
0.0466,0
0.0464,0
0.0462,0
0.046,0
0.0458,0
0.0456,0
0.0454,0
0.0452,0
0.045,0
0.0448,0
0.0446,0
0.0444,0
0.0442,477000
0.044,0
0.0438,0
0.0436,0
0.0434,0
0.0432,0
0.043,0
0.0428,0
0.0426,0
0.0424,0
0.0422,0
0.042,0
0.0418,0
0.0416,0
0.0414,0
0.0412,0
0.041,0
0.0408,0
0.0406,0
0.0404,0
0.0402,126000
0.04,0
0.0398,0
0.0396,0
0.0394,0
0.0392,0
0.039,0
0.0388,0
0.0386,0
0.0384,0
0.0382,0
0.038,0
0.0378,0
0.0376,0
0.0374,0
0.0372,0
0.037,0
0.0368,0
0.0366,0
0.0364,0
0.0362,8640
0.036,0
0.0358,0
0.0356,0
0.0354,0
0.0352,0
0.035,0
0.0348,0
0.0346,0
0.0344,0
0.0342,0
0.034,0
0.0338,0
0.0336,0
0.0334,0
0.0332,0
0.033,0
0.0328,0
0.0326,0
0.0324,0
0.0322,0
0.032,0
0.0318,0
0.0316,0
0.0314,0
0.0312,0
0.031,0
0.0308,0
0.0306,0
0.0304,0
0.0302,0
0.03,0
0.0298,0
0.0296,0
0.0294,0
0.0292,0
0.029,0
0.0288,0
0.0286,0
0.0284,0
0.0282,0
0.028,0
0.0278,0
0.0276,0
0.0274,0
0.0272,0
0.027,0
0.0268,0
0.0266,0
0.0264,0
0.0262,0
0.026,0
0.0258,0
0.0256,0
0.0254,0
0.0252,0
0.025,0
0.0248,0
0.0246,0
0.0244,0
0.0242,0
0.024,0
0.0238,0
0.0236,0
0.0234,0
0.0232,0
0.023,0
0.0228,0
0.0226,0
0.0224,0
0.0222,0
0.022,0
0.0218,0
0.0216,0
0.0214,0
0.0212,0
0.021,0
0.0208,0
0.0206,0
0.0204,0
0.0202,0
0.02,0
0.0198,0
0.0196,0
0.0194,0
0.0192,0
0.019,0
0.0188,0
0.0186,0
0.0184,0
0.0182,0
0.018,0
0.0178,0
0.0176,0
0.0174,0
0.0172,0
0.017,0
0.0168,0
0.0166,0
0.0164,0
0.0162,0
0.016,0
0.0158,0
0.0156,0
0.0154,0
0.0152,0
-0.05,0


==> anc/room_humidity_data/1150000.csv <==
0.1,0
0.12,0
0.1196,0
0.1192,0
0.1188,0
0.1184,0
0.118,0
0.1176,0
0.1172,0
0.1168,0
0.1164,0
0.116,0
0.1156,0
0.1152,0
0.1148,0
0.1144,0
0.114,0
0.1136,0
0.1132,0
0.1128,0
0.1124,0
0.112,0
0.1116,0
0.1112,0
0.1108,0
0.1104,0
0.11,0
0.1096,0
0.1092,0
0.1088,0
0.1084,0
0.108,0
0.1076,0
0.1072,0
0.1068,0
0.1064,0
0.106,0
0.1056,0
0.1052,0
0.1048,0
0.1044,0
0.104,0
0.1036,0
0.1032,0
0.1028,0
0.1024,0
0.102,0
0.1016,0
0.1012,0
0.1008,0
0.1004,0
0.1,0
0.0996,0
0.0992,0
0.0988,0
0.0984,0
0.098,0
0.0976,0
0.0972,0
0.0968,0
0.0964,0
0.096,0
0.0956,0
0.0952,0
0.0948,0
0.0944,0
0.094,0
0.0936,0
0.0932,0
0.0928,0
0.0924,0
0.092,0
0.0916,0
0.0912,0
0.0908,0
0.0904,0
0.09,0
0.0896,0
0.0892,0
0.0888,0
0.0884,0
0.088,0
0.0876,0
0.0872,0
0.0868,0
0.0864,0
0.086,0
0.0856,0
0.0852,0
0.0848,0
0.0844,720
0.084,0
0.0836,0
0.0832,0
0.0828,0
0.0824,0
0.082,0
0.0816,0
0.0812,0
0.0808,0
0.0804,6300
0.08,0
0.0796,0
0.0792,0
0.0788,0
0.0784,0
0.078,0
0.0776,0
0.0772,0
0.0768,0
0.0764,24840
0.076,0
0.0756,0
0.0752,0
0.0748,0
0.0744,0
0.074,0
0.0736,0
0.0732,0
0.0728,0
0.0724,65700
0.072,0
0.0716,0
0.0712,0
0.0708,0
0.0704,0
0.07,0
0.0696,0
0.0692,0
0.0688,0
0.0684,196020
0.068,0
0.0676,0
0.0672,0
0.0668,0
0.0664,0
0.066,0
0.0656,0
0.0652,0
0.0648,0
0.0644,327600
0.064,0
0.0636,0
0.0632,0
0.0628,0
0.0624,0
0.062,0
0.0616,0
0.0612,0
0.0608,0
0.0604,345240
0.06,0
0.0596,0
0.0592,0
0.0588,0
0.0584,0
0.058,0
0.0576,0
0.0572,0
0.0568,0
0.0564,244980
0.056,0
0.0556,0
0.0552,0
0.0548,0
0.0544,0
0.054,0
0.0536,0
0.0532,0
0.0528,0
0.0524,76320
0.052,0
0.0516,0
0.0512,0
0.0508,0
0.0504,0
0.05,0
0.0496,0
0.0492,0
0.0488,0
0.0484,15660
0.048,0
0.0476,0
0.0472,0
0.0468,0
0.0464,0
0.046,0
0.0456,0
0.0452,0
0.0448,0
0.0444,2340
0.044,0
0.0436,0
0.0432,0
0.0428,0
0.0424,0
0.042,0
0.0416,0
0.0412,0
0.0408,0
0.0404,0
0.04,0
0.0396,0
0.0392,0
0.0388,0
0.0384,0
0.038,0
0.0376,0
0.0372,0
0.0368,0
0.0364,0
0.036,0
0.0356,0
0.0352,0
0.0348,0
0.0344,0
0.034,0
0.0336,0
0.0332,0
0.0328,0
0.0324,0
0.032,0
0.0316,0
0.0312,0
0.0308,0
0.0304,0
0.03,0
0.0296,0
0.0292,0
0.0288,0
0.0284,0
0.028,0
0.0276,0
0.0272,0
0.0268,0
0.0264,0
0.026,0
0.0256,0
0.0252,0
0.0248,0
0.0244,0
0.024,0
0.0236,0
0.0232,0
0.0228,0
0.0224,0
0.022,0
0.0216,0
0.0212,0
0.0208,0
0.0204,0
-0.1,0


==> anc/room_humidity_data/1200000.csv <==
0.1,0
0.15,0
0.1496,0
0.1492,0
0.1488,0
0.1484,0
0.148,0
0.1476,0
0.1472,0
0.1468,0
0.1464,0
0.146,0
0.1456,0
0.1452,0
0.1448,0
0.1444,0
0.144,0
0.1436,0
0.1432,0
0.1428,0
0.1424,0
0.142,0
0.1416,0
0.1412,0
0.1408,0
0.1404,0
0.14,0
0.1396,0
0.1392,0
0.1388,0
0.1384,0
0.138,0
0.1376,0
0.1372,0
0.1368,0
0.1364,0
0.136,0
0.1356,0
0.1352,0
0.1348,0
0.1344,0
0.134,0
0.1336,0
0.1332,0
0.1328,0
0.1324,0
0.132,0
0.1316,0
0.1312,0
0.1308,0
0.1304,0
0.13,0
0.1296,0
0.1292,0
0.1288,0
0.1284,0
0.128,0
0.1276,0
0.1272,0
0.1268,0
0.1264,0
0.126,0
0.1256,0
0.1252,0
0.1248,0
0.1244,0
0.124,0
0.1236,0
0.1232,0
0.1228,0
0.1224,0
0.122,0
0.1216,0
0.1212,0
0.1208,0
0.1204,0
0.12,0
0.1196,0
0.1192,0
0.1188,0
0.1184,0
0.118,0
0.1176,0
0.1172,0
0.1168,0
0.1164,180
0.116,0
0.1156,0
0.1152,0
0.1148,0
0.1144,0
0.114,0
0.1136,0
0.1132,0
0.1128,0
0.1124,720
0.112,0
0.1116,0
0.1112,0
0.1108,0
0.1104,0
0.11,0
0.1096,0
0.1092,0
0.1088,0
0.1084,2160
0.108,0
0.1076,0
0.1072,0
0.1068,0
0.1064,0
0.106,0
0.1056,0
0.1052,0
0.1048,0
0.1044,10980
0.104,0
0.1036,0
0.1032,0
0.1028,0
0.1024,0
0.102,0
0.1016,0
0.1012,0
0.1008,0
0.1004,27720
0.1,0
0.0996,0
0.0992,0
0.0988,0
0.0984,0
0.098,0
0.0976,0
0.0972,0
0.0968,0
0.0964,55080
0.096,0
0.0956,0
0.0952,0
0.0948,0
0.0944,0
0.094,0
0.0936,0
0.0932,0
0.0928,0
0.0924,119700
0.092,0
0.0916,0
0.0912,0
0.0908,0
0.0904,0
0.09,0
0.0896,0
0.0892,0
0.0888,0
0.0884,201960
0.088,0
0.0876,0
0.0872,0
0.0868,0
0.0864,0
0.086,0
0.0856,0
0.0852,0
0.0848,0
0.0844,265140
0.084,0
0.0836,0
0.0832,0
0.0828,0
0.0824,0
0.082,0
0.0816,0
0.0812,0
0.0808,0
0.0804,272520
0.08,0
0.0796,0
0.0792,0
0.0788,0
0.0784,0
0.078,0
0.0776,0
0.0772,0
0.0768,0
0.0764,247680
0.076,0
0.0756,0
0.0752,0
0.0748,0
0.0744,0
0.074,0
0.0736,0
0.0732,0
0.0728,0
0.0724,162360
0.072,0
0.0716,0
0.0712,0
0.0708,0
0.0704,0
0.07,0
0.0696,0
0.0692,0
0.0688,0
0.0684,77760
0.068,0
0.0676,0
0.0672,0
0.0668,0
0.0664,0
0.066,0
0.0656,0
0.0652,0
0.0648,0
0.0644,0
0.064,0
0.0636,0
0.0632,0
0.0628,0
0.0624,0
0.062,0
0.0616,0
0.0612,0
0.0608,0
0.0604,0
0.06,0
0.0596,0
0.0592,0
0.0588,0
0.0584,0
0.058,0
0.0576,0
0.0572,0
0.0568,0
0.0564,0
0.056,0
0.0556,0
0.0552,0
0.0548,0
0.0544,0
0.054,0
0.0536,0
0.0532,0
0.0528,0
0.0524,0
0.052,0
0.0516,0
0.0512,0
0.0508,0
0.0504,0
-0.1,0


==> anc/room_humidity_data/1250000.csv <==
0.1,0
0.15,0
0.1496,0
0.1492,0
0.1488,0
0.1484,0
0.148,0
0.1476,0
0.1472,0
0.1468,0
0.1464,0
0.146,0
0.1456,0
0.1452,0
0.1448,0
0.1444,0
0.144,0
0.1436,0
0.1432,0
0.1428,0
0.1424,0
0.142,0
0.1416,0
0.1412,0
0.1408,0
0.1404,3780
0.14,0
0.1396,0
0.1392,0
0.1388,0
0.1384,0
0.138,0
0.1376,0
0.1372,0
0.1368,0
0.1364,9000
0.136,0
0.1356,0
0.1352,0
0.1348,0
0.1344,0
0.134,0
0.1336,0
0.1332,0
0.1328,0
0.1324,19980
0.132,0
0.1316,0
0.1312,0
0.1308,0
0.1304,0
0.13,0
0.1296,0
0.1292,0
0.1288,0
0.1284,39420
0.128,0
0.1276,0
0.1272,0
0.1268,0
0.1264,0
0.126,0
0.1256,0
0.1252,0
0.1248,0
0.1244,59040
0.124,0
0.1236,0
0.1232,0
0.1228,0
0.1224,0
0.122,0
0.1216,0
0.1212,0
0.1208,0
0.1204,100260
0.12,0
0.1196,0
0.1192,0
0.1188,0
0.1184,0
0.118,0
0.1176,0
0.1172,0
0.1168,0
0.1164,128880
0.116,0
0.1156,0
0.1152,0
0.1148,0
0.1144,0
0.114,0
0.1136,0
0.1132,0
0.1128,0
0.1124,160560
0.112,0
0.1116,0
0.1112,0
0.1108,0
0.1104,0
0.11,0
0.1096,0
0.1092,0
0.1088,0
0.1084,189180
0.108,0
0.1076,0
0.1072,0
0.1068,0
0.1064,0
0.106,0
0.1056,0
0.1052,0
0.1048,0
0.1044,194760
0.104,0
0.1036,0
0.1032,0
0.1028,0
0.1024,0
0.102,0
0.1016,0
0.1012,0
0.1008,0
0.1004,141120
0.1,0
0.0996,0
0.0992,0
0.0988,0
0.0984,0
0.098,0
0.0976,0
0.0972,0
0.0968,0
0.0964,102240
0.096,0
0.0956,0
0.0952,0
0.0948,0
0.0944,0
0.094,0
0.0936,0
0.0932,0
0.0928,0
0.0924,73440
0.092,0
0.0916,0
0.0912,0
0.0908,0
0.0904,0
0.09,0
0.0896,0
0.0892,0
0.0888,0
0.0884,36000
0.088,0
0.0876,0
0.0872,0
0.0868,0
0.0864,0
0.086,0
0.0856,0
0.0852,0
0.0848,0
0.0844,14760
0.084,0
0.0836,0
0.0832,0
0.0828,0
0.0824,0
0.082,0
0.0816,0
0.0812,0
0.0808,0
0.0804,5580
0.08,0
0.0796,0
0.0792,0
0.0788,0
0.0784,0
0.078,0
0.0776,0
0.0772,0
0.0768,0
0.0764,1260
0.076,0
0.0756,0
0.0752,0
0.0748,0
0.0744,0
0.074,0
0.0736,0
0.0732,0
0.0728,0
0.0724,540
0.072,0
0.0716,0
0.0712,0
0.0708,0
0.0704,0
0.07,0
0.0696,0
0.0692,0
0.0688,0
0.0684,0
0.068,0
0.0676,0
0.0672,0
0.0668,0
0.0664,0
0.066,0
0.0656,0
0.0652,0
0.0648,0
0.0644,0
0.064,0
0.0636,0
0.0632,0
0.0628,0
0.0624,0
0.062,0
0.0616,0
0.0612,0
0.0608,0
0.0604,0
0.06,0
0.0596,0
0.0592,0
0.0588,0
0.0584,0
0.058,0
0.0576,0
0.0572,0
0.0568,0
0.0564,0
0.056,0
0.0556,0
0.0552,0
0.0548,0
0.0544,0
0.054,0
0.0536,0
0.0532,0
0.0528,0
0.0524,0
0.052,0
0.0516,0
0.0512,0
0.0508,0
0.0504,0
-0.1,0


==> anc/room_humidity_data/1300000.csv <==
0.15,0
0.225,0
0.2244,0
0.2238,0
0.2232,0
0.2226,0
0.222,0
0.2214,0
0.2208,0
0.2202,0
0.2196,0
0.219,0
0.2184,0
0.2178,0
0.2172,0
0.2166,0
0.216,0
0.2154,0
0.2148,0
0.2142,0
0.2136,0
0.213,0
0.2124,360
0.2118,0
0.2112,0
0.2106,0
0.21,0
0.2094,0
0.2088,0
0.2082,0
0.2076,0
0.207,0
0.2064,0
0.2058,0
0.2052,0
0.2046,0
0.204,0
0.2034,0
0.2028,0
0.2022,0
0.2016,0
0.201,0
0.2004,360
0.1998,0
0.1992,0
0.1986,0
0.198,0
0.1974,0
0.1968,360
0.1962,0
0.1956,0
0.195,0
0.1944,0
0.1938,0
0.1932,0
0.1926,1260
0.192,0
0.1914,0
0.1908,0
0.1902,0
0.1896,0
0.189,0
0.1884,1620
0.1878,0
0.1872,0
0.1866,0
0.186,0
0.1854,0
0.1848,5040
0.1842,0
0.1836,0
0.183,0
0.1824,0
0.1818,0
0.1812,0
0.1806,8820
0.18,0
0.1794,0
0.1788,0
0.1782,0
0.1776,0
0.177,0
0.1764,12240
0.1758,0
0.1752,0
0.1746,0
0.174,0
0.1734,0
0.1728,21960
0.1722,0
0.1716,0
0.171,0
0.1704,0
0.1698,0
0.1692,0
0.1686,37260
0.168,0
0.1674,0
0.1668,0
0.1662,0
0.1656,0
0.165,0
0.1644,46620
0.1638,0
0.1632,0
0.1626,0
0.162,0
0.1614,0
0.1608,65160
0.1602,0
0.1596,0
0.159,0
0.1584,0
0.1578,0
0.1572,0
0.1566,88200
0.156,0
0.1554,0
0.1548,0
0.1542,0
0.1536,0
0.153,0
0.1524,112140
0.1518,0
0.1512,0
0.1506,0
0.15,0
0.1494,0
0.1488,124380
0.1482,0
0.1476,0
0.147,0
0.1464,0
0.1458,0
0.1452,0
0.1446,136620
0.144,0
0.1434,0
0.1428,0
0.1422,0
0.1416,0
0.141,0
0.1404,153180
0.1398,0
0.1392,0
0.1386,0
0.138,0
0.1374,0
0.1368,147240
0.1362,0
0.1356,0
0.135,0
0.1344,0
0.1338,0
0.1332,0
0.1326,142920
0.132,0
0.1314,0
0.1308,0
0.1302,0
0.1296,0
0.129,0
0.1284,100260
0.1278,0
0.1272,0
0.1266,0
0.126,0
0.1254,0
0.1248,72360
0.1242,0
0.1236,0
0.123,0
0.1224,0
0.1218,0
0.1212,0
0.1206,54000
0.12,0
0.1194,0
0.1188,0
0.1182,0
0.1176,0
0.117,0
0.1164,26820
0.1158,0
0.1152,0
0.1146,0
0.114,0
0.1134,0
0.1128,15120
0.1122,0
0.1116,0
0.111,0
0.1104,0
0.1098,0
0.1092,0
0.1086,10260
0.108,0
0.1074,0
0.1068,0
0.1062,0
0.1056,0
0.105,0
0.1044,3420
0.1038,0
0.1032,0
0.1026,0
0.102,0
0.1014,0
0.1008,2700
0.1002,0
0.0996,0
0.099,0
0.0984,0
0.0978,0
0.0972,0
0.0966,360
0.096,0
0.0954,0
0.0948,0
0.0942,0
0.0936,0
0.093,0
0.0924,180
0.0918,0
0.0912,0
0.0906,0
0.09,0
0.0894,0
0.0888,0
0.0882,0
0.0876,0
0.087,0
0.0864,0
0.0858,0
0.0852,0
0.0846,0
0.084,0
0.0834,0
0.0828,0
0.0822,0
0.0816,0
0.081,0
0.0804,0
0.0798,0
0.0792,0
0.0786,0
0.078,0
0.0774,0
0.0768,0
0.0762,0
0.0756,0
-0.15,0


==> anc/room_humidity_data/1350000.csv <==
0.17,0
0.272,0
0.27132,0
0.27064,0
0.26996,0
0.26928,0
0.2686,0
0.26792,0
0.26724,0
0.26656,0
0.26588,0
0.2652,0
0.26452,0
0.26384,0
0.26316,0
0.26248,0
0.2618,0
0.26112,0
0.26044,0
0.25976,0
0.25908,0
0.2584,0
0.25772,0
0.25704,0
0.25636,180
0.25568,0
0.255,0
0.25432,0
0.25364,0
0.25296,1800
0.25228,0
0.2516,0
0.25092,0
0.25024,0
0.24956,0
0.24888,1440
0.2482,0
0.24752,0
0.24684,0
0.24616,0
0.24548,0
0.2448,1800
0.24412,0
0.24344,0
0.24276,0
0.24208,0
0.2414,0
0.24072,5400
0.24004,0
0.23936,0
0.23868,0
0.238,0
0.23732,0
0.23664,4140
0.23596,0
0.23528,0
0.2346,0
0.23392,0
0.23324,0
0.23256,8820
0.23188,0
0.2312,0
0.23052,0
0.22984,0
0.22916,0
0.22848,15120
0.2278,0
0.22712,0
0.22644,0
0.22576,0
0.22508,0
0.2244,18900
0.22372,0
0.22304,0
0.22236,0
0.22168,0
0.221,25380
0.22032,0
0.21964,0
0.21896,0
0.21828,0
0.2176,0
0.21692,35460
0.21624,0
0.21556,0
0.21488,0
0.2142,0
0.21352,0
0.21284,41220
0.21216,0
0.21148,0
0.2108,0
0.21012,0
0.20944,0
0.20876,56160
0.20808,0
0.2074,0
0.20672,0
0.20604,0
0.20536,0
0.20468,62280
0.204,0
0.20332,0
0.20264,0
0.20196,0
0.20128,0
0.2006,72900
0.19992,0
0.19924,0
0.19856,0
0.19788,0
0.1972,0
0.19652,87120
0.19584,0
0.19516,0
0.19448,0
0.1938,0
0.19312,0
0.19244,91800
0.19176,0
0.19108,0
0.1904,0
0.18972,0
0.18904,0
0.18836,96660
0.18768,0
0.187,0
0.18632,0
0.18564,0
0.18496,97740
0.18428,0
0.1836,0
0.18292,0
0.18224,0
0.18156,0
0.18088,97740
0.1802,0
0.17952,0
0.17884,0
0.17816,0
0.17748,0
0.1768,85680
0.17612,0
0.17544,0
0.17476,0
0.17408,0
0.1734,0
0.17272,78660
0.17204,0
0.17136,0
0.17068,0
0.17,0
0.16932,0
0.16864,72540
0.16796,0
0.16728,0
0.1666,0
0.16592,0
0.16524,0
0.16456,55980
0.16388,0
0.1632,0
0.16252,0
0.16184,0
0.16116,0
0.16048,38700
0.1598,0
0.15912,0
0.15844,0
0.15776,0
0.15708,0
0.1564,30060
0.15572,0
0.15504,0
0.15436,0
0.15368,0
0.153,22680
0.15232,0
0.15164,0
0.15096,0
0.15028,0
0.1496,0
0.14892,16200
0.14824,0
0.14756,0
0.14688,0
0.1462,0
0.14552,0
0.14484,10620
0.14416,0
0.14348,0
0.1428,0
0.14212,0
0.14144,0
0.14076,5040
0.14008,0
0.1394,0
0.13872,0
0.13804,0
0.13736,0
0.13668,1800
0.136,0
0.13532,0
0.13464,0
0.13396,0
0.13328,0
0.1326,360
0.13192,0
0.13124,0
0.13056,0
0.12988,0
0.1292,0
0.12852,360
0.12784,0
0.12716,0
0.12648,0
0.1258,0
0.12512,0
0.12444,180
0.12376,0
0.12308,0
0.1224,0
0.12172,0
0.12104,0
0.12036,0
0.11968,0
0.119,0
0.11832,0
0.11764,0
0.11696,0
0.11628,0
0.1156,0
0.11492,0
0.11424,0
0.11356,0
0.11288,0
0.1122,0
0.11152,0
0.11084,0
0.11016,0
0.10948,0
0.1088,0
0.10812,0
0.10744,0
0.10676,0
0.10608,0
0.1054,0
0.10472,0
0.10404,0
0.10336,0
0.10268,0
-0.17,0


==> anc/room_humidity_data/1400000.csv <==
0.25,0
0.375,0
0.374,0
0.373,0
0.372,0
0.371,0
0.37,0
0.369,0
0.368,0
0.367,0
0.366,0
0.365,0
0.364,0
0.363,0
0.362,0
0.361,0
0.36,0
0.359,0
0.358,0
0.357,0
0.356,0
0.355,0
0.354,0
0.353,0
0.352,0
0.351,0
0.35,0
0.349,0
0.348,0
0.347,0
0.346,0
0.345,360
0.344,0
0.343,0
0.342,0
0.341,0
0.34,0
0.339,0
0.338,0
0.337,180
0.336,0
0.335,0
0.334,0
0.333,1080
0.332,0
0.331,0
0.33,0
0.329,720
0.328,0
0.327,0
0.326,0
0.325,900
0.324,0
0.323,0
0.322,0
0.321,2340
0.32,0
0.319,0
0.318,0
0.317,3780
0.316,0
0.315,0
0.314,0
0.313,3780
0.312,0
0.311,0
0.31,0
0.309,5400
0.308,0
0.307,0
0.306,0
0.305,5220
0.304,0
0.303,0
0.302,0
0.301,10980
0.3,0
0.299,0
0.298,0
0.297,10620
0.296,0
0.295,0
0.294,0
0.293,14580
0.292,0
0.291,0
0.29,0
0.289,19440
0.288,0
0.287,0
0.286,0
0.285,25380
0.284,0
0.283,0
0.282,0
0.281,24840
0.28,0
0.279,0
0.278,0
0.277,38160
0.276,0
0.275,0
0.274,0
0.273,38160
0.272,0
0.271,0
0.27,0
0.269,47340
0.268,0
0.267,0
0.266,0
0.265,54900
0.264,0
0.263,0
0.262,0
0.261,60300
0.26,0
0.259,0
0.258,0
0.257,74880
0.256,0
0.255,0
0.254,0
0.253,75780
0.252,0
0.251,0
0.25,0
0.249,79740
0.248,0
0.247,0
0.246,0
0.245,78840
0.244,0
0.243,0
0.242,0
0.241,72000
0.24,0
0.239,0
0.238,0
0.237,75960
0.236,0
0.235,0
0.234,0
0.233,71640
0.232,0
0.231,0
0.23,0
0.229,60120
0.228,0
0.227,0
0.226,0
0.225,58860
0.224,0
0.223,0
0.222,0
0.221,51300
0.22,0
0.219,0
0.218,0
0.217,41940
0.216,0
0.215,0
0.214,0
0.213,37260
0.212,0
0.211,0
0.21,0
0.209,33660
0.208,0
0.207,0
0.206,0
0.205,25200
0.204,0
0.203,0
0.202,0
0.201,18900
0.2,0
0.199,0
0.198,0
0.197,13500
0.196,0
0.195,0
0.194,0
0.193,9720
0.192,0
0.191,0
0.19,0
0.189,5760
0.188,0
0.187,0
0.186,0
0.185,4140
0.184,0
0.183,0
0.182,0
0.181,3780
0.18,0
0.179,0
0.178,0
0.177,1620
0.176,0
0.175,0
0.174,0
0.173,720
0.172,0
0.171,0
0.17,0
0.169,180
0.168,0
0.167,0
0.166,0
0.165,180
0.164,0
0.163,0
0.162,0
0.161,180
0.16,0
0.159,0
0.158,0
0.157,0
0.156,0
0.155,0
0.154,0
0.153,0
0.152,0
0.151,0
0.15,0
0.149,0
0.148,0
0.147,0
0.146,0
0.145,0
0.144,0
0.143,0
0.142,0
0.141,0
0.14,0
0.139,0
0.138,0
0.137,0
0.136,0
0.135,0
0.134,0
0.133,0
0.132,0
0.131,0
0.13,0
0.129,0
0.128,0
0.127,0
0.126,0
-0.25,0


==> anc/room_humidity_data/1450000.csv <==
0.3,0
0.48,0
0.4788,0
0.4776,0
0.4764,0
0.4752,0
0.474,0
0.4728,0
0.4716,0
0.4704,0
0.4692,0
0.468,0
0.4668,0
0.4656,0
0.4644,0
0.4632,0
0.462,0
0.4608,0
0.4596,0
0.4584,0
0.4572,0
0.456,0
0.4548,0
0.4536,360
0.4524,0
0.4512,0
0.45,0
0.4488,0
0.4476,0
0.4464,0
0.4452,180
0.444,0
0.4428,0
0.4416,0
0.4404,0
0.4392,0
0.438,0
0.4368,360
0.4356,0
0.4344,0
0.4332,540
0.432,0
0.4308,0
0.4296,1080
0.4284,0
0.4272,0
0.426,0
0.4248,720
0.4236,0
0.4224,0
0.4212,1260
0.42,0
0.4188,0
0.4176,2340
0.4164,0
0.4152,0
0.414,0
0.4128,3060
0.4116,0
0.4104,0
0.4092,2880
0.408,0
0.4068,0
0.4056,3420
0.4044,0
0.4032,0
0.402,0
0.4008,5400
0.3996,0
0.3984,0
0.3972,6300
0.396,0
0.3948,0
0.3936,4680
0.3924,0
0.3912,0
0.39,0
0.3888,5940
0.3876,0
0.3864,0
0.3852,8820
0.384,0
0.3828,0
0.3816,13140
0.3804,0
0.3792,0
0.378,0
0.3768,16920
0.3756,0
0.3744,0
0.3732,15840
0.372,0
0.3708,0
0.3696,16020
0.3684,0
0.3672,0
0.366,0
0.3648,19980
0.3636,0
0.3624,0
0.3612,26820
0.36,0
0.3588,0
0.3576,25200
0.3564,0
0.3552,0
0.354,0
0.3528,30060
0.3516,0
0.3504,0
0.3492,35460
0.348,0
0.3468,0
0.3456,35100
0.3444,0
0.3432,0
0.342,0
0.3408,36360
0.3396,0
0.3384,0
0.3372,38700
0.336,0
0.3348,0
0.3336,42840
0.3324,0
0.3312,0
0.33,0
0.3288,44460
0.3276,0
0.3264,0
0.3252,46800
0.324,0
0.3228,0
0.3216,50940
0.3204,0
0.3192,0
0.318,0
0.3168,49500
0.3156,0
0.3144,0
0.3132,48600
0.312,0
0.3108,0
0.3096,48600
0.3084,0
0.3072,0
0.306,0
0.3048,46080
0.3036,0
0.3024,0
0.3012,39600
0.3,0
0.2988,0
0.2976,41040
0.2964,0
0.2952,0
0.294,0
0.2928,41580
0.2916,0
0.2904,0
0.2892,36180
0.288,0
0.2868,0
0.2856,32940
0.2844,0
0.2832,0
0.282,0
0.2808,32760
0.2796,0
0.2784,0
0.2772,27540
0.276,0
0.2748,0
0.2736,25200
0.2724,0
0.2712,0
0.27,0
0.2688,17640
0.2676,0
0.2664,0
0.2652,13860
0.264,0
0.2628,0
0.2616,12960
0.2604,0
0.2592,0
0.258,0
0.2568,10440
0.2556,0
0.2544,0
0.2532,8100
0.252,0
0.2508,0
0.2496,5580
0.2484,0
0.2472,0
0.246,0
0.2448,5580
0.2436,0
0.2424,0
0.2412,2340
0.24,0
0.2388,0
0.2376,1620
0.2364,0
0.2352,0
0.234,0
0.2328,1080
0.2316,0
0.2304,0
0.2292,1260
0.228,0
0.2268,0
0.2256,1260
0.2244,0
0.2232,0
0.222,0
0.2208,360
0.2196,0
0.2184,0
0.2172,180
0.216,0
0.2148,0
0.2136,0
0.2124,0
0.2112,0
0.21,0
0.2088,0
0.2076,0
0.2064,0
0.2052,0
0.204,0
0.2028,0
0.2016,0
0.2004,0
0.1992,0
0.198,0
0.1968,0
0.1956,0
0.1944,0
0.1932,0
0.192,0
0.1908,0
0.1896,0
0.1884,0
0.1872,0
0.186,0
0.1848,0
0.1836,0
0.1824,0
0.1812,0
-0.3,0


==> anc/room_humidity_data/1500000.csv <==
0.45,0
0.675,0
0.6732,0
0.6714,0
0.6696,0
0.6678,0
0.666,0
0.6642,0
0.6624,0
0.6606,0
0.6588,0
0.657,0
0.6552,0
0.6534,0
0.6516,0
0.6498,0
0.648,0
0.6462,0
0.6444,0
0.6426,0
0.6408,0
0.639,0
0.6372,0
0.6354,0
0.6336,0
0.6318,0
0.63,0
0.6282,0
0.6264,0
0.6246,0
0.6228,0
0.621,0
0.6192,0
0.6174,0
0.6156,0
0.6138,180
0.612,0
0.6102,0
0.6084,0
0.6066,0
0.6048,0
0.603,0
0.6012,0
0.5994,0
0.5976,0
0.5958,0
0.594,0
0.5922,0
0.5904,0
0.5886,0
0.5868,0
0.585,0
0.5832,0
0.5814,180
0.5796,0
0.5778,0
0.576,0
0.5742,360
0.5724,0
0.5706,540
0.5688,0
0.567,0
0.5652,360
0.5634,0
0.5616,900
0.5598,0
0.558,180
0.5562,0
0.5544,540
0.5526,0
0.5508,0
0.549,720
0.5472,0
0.5454,360
0.5436,0
0.5418,540
0.54,0
0.5382,1620
0.5364,0
0.5346,1440
0.5328,0
0.531,0
0.5292,1800
0.5274,0
0.5256,2340
0.5238,0
0.522,2160
0.5202,0
0.5184,3420
0.5166,0
0.5148,0
0.513,4140
0.5112,0
0.5094,5760
0.5076,0
0.5058,4320
0.504,0
0.5022,5940
0.5004,0
0.4986,6300
0.4968,0
0.495,0
0.4932,6120
0.4914,0
0.4896,8820
0.4878,0
0.486,12420
0.4842,0
0.4824,14040
0.4806,0
0.4788,0
0.477,12240
0.4752,0
0.4734,16380
0.4716,0
0.4698,16020
0.468,0
0.4662,18360
0.4644,0
0.4626,22680
0.4608,0
0.459,0
0.4572,19980
0.4554,0
0.4536,23040
0.4518,0
0.45,25920
0.4482,0
0.4464,32760
0.4446,0
0.4428,0
0.441,29880
0.4392,0
0.4374,29520
0.4356,0
0.4338,36360
0.432,0
0.4302,38160
0.4284,0
0.4266,33300
0.4248,0
0.423,0
0.4212,38520
0.4194,0
0.4176,36540
0.4158,0
0.414,37620
0.4122,0
0.4104,46080
0.4086,0
0.4068,0
0.405,40680
0.4032,0
0.4014,39960
0.3996,0
0.3978,41400
0.396,0
0.3942,35820
0.3924,0
0.3906,43020
0.3888,0
0.387,0
0.3852,37980
0.3834,0
0.3816,32760
0.3798,0
0.378,31320
0.3762,0
0.3744,29520
0.3726,0
0.3708,0
0.369,30960
0.3672,0
0.3654,28440
0.3636,0
0.3618,23760
0.36,0
0.3582,21780
0.3564,0
0.3546,17640
0.3528,0
0.351,0
0.3492,18720
0.3474,0
0.3456,14760
0.3438,0
0.342,12960
0.3402,0
0.3384,11160
0.3366,0
0.3348,0
0.333,9900
0.3312,0
0.3294,7560
0.3276,0
0.3258,7920
0.324,0
0.3222,5760
0.3204,0
0.3186,4140
0.3168,0
0.315,0
0.3132,5400
0.3114,0
0.3096,2880
0.3078,0
0.306,1800
0.3042,0
0.3024,1440
0.3006,0
0.2988,0
0.297,2340
0.2952,0
0.2934,1260
0.2916,0
0.2898,180
0.288,0
0.2862,540
0.2844,0
0.2826,360
0.2808,0
0.279,0
0.2772,180
0.2754,0
0.2736,0
0.2718,0
0.27,180
0.2682,0
0.2664,180
0.2646,0
0.2628,0
0.261,180
0.2592,0
0.2574,0
0.2556,0
0.2538,0
0.252,0
0.2502,0
0.2484,0
0.2466,0
0.2448,0
0.243,0
0.2412,0
0.2394,0
0.2376,0
0.2358,0
0.234,0
0.2322,0
0.2304,0
0.2286,0
0.2268,0
-0.45,0


==> anc/room_humidity_data/1550000.csv <==
0.6,0
0.9,0
0.8976,0
0.8952,0
0.8928,0
0.8904,0
0.888,0
0.8856,0
0.8832,0
0.8808,0
0.8784,0
0.876,0
0.8736,0
0.8712,0
0.8688,0
0.8664,0
0.864,0
0.8616,0
0.8592,0
0.8568,0
0.8544,0
0.852,0
0.8496,0
0.8472,0
0.8448,0
0.8424,0
0.84,0
0.8376,0
0.8352,0
0.8328,0
0.8304,0
0.828,0
0.8256,0
0.8232,0
0.8208,0
0.8184,0
0.816,0
0.8136,0
0.8112,0
0.8088,0
0.8064,0
0.804,0
0.8016,0
0.7992,0
0.7968,0
0.7944,0
0.792,0
0.7896,0
0.7872,0
0.7848,0
0.7824,0
0.78,0
0.7776,0
0.7752,360
0.7728,0
0.7704,180
0.768,0
0.7656,0
0.7632,0
0.7608,0
0.7584,180
0.756,0
0.7536,0
0.7512,360
0.7488,0
0.7464,0
0.744,0
0.7416,360
0.7392,540
0.7368,0
0.7344,720
0.732,0
0.7296,180
0.7272,180
0.7248,0
0.7224,180
0.72,0
0.7176,180
0.7152,180
0.7128,0
0.7104,540
0.708,0
0.7056,1260
0.7032,1080
0.7008,0
0.6984,1260
0.696,0
0.6936,1080
0.6912,1440
0.6888,0
0.6864,900
0.684,0
0.6816,720
0.6792,1980
0.6768,0
0.6744,3240
0.672,0
0.6696,1440
0.6672,2700
0.6648,0
0.6624,3420
0.66,0
0.6576,3960
0.6552,3060
0.6528,0
0.6504,4140
0.648,0
0.6456,3960
0.6432,5400
0.6408,0
0.6384,5580
0.636,0
0.6336,8820
0.6312,7560
0.6288,0
0.6264,7200
0.624,0
0.6216,8820
0.6192,10080
0.6168,0
0.6144,10080
0.612,0
0.6096,9180
0.6072,11340
0.6048,0
0.6024,12960
0.6,0
0.5976,14400
0.5952,15480
0.5928,0
0.5904,13320
0.588,0
0.5856,11880
0.5832,18900
0.5808,0
0.5784,19440
0.576,0
0.5736,17460
0.5712,20520
0.5688,0
0.5664,20880
0.564,0
0.5616,23760
0.5592,24120
0.5568,0
0.5544,27720
0.552,0
0.5496,30780
0.5472,25920
0.5448,0
0.5424,24300
0.54,0
0.5376,31680
0.5352,31680
0.5328,0
0.5304,29880
0.528,0
0.5256,31320
0.5232,33300
0.5208,0
0.5184,28620
0.516,0
0.5136,33660
0.5112,34200
0.5088,0
0.5064,29160
0.504,0
0.5016,29520
0.4992,26640
0.4968,0
0.4944,25740
0.492,0
0.4896,26460
0.4872,25380
0.4848,0
0.4824,20340
0.48,0
0.4776,23940
0.4752,20520
0.4728,0
0.4704,20880
0.468,0
0.4656,16200
0.4632,20340
0.4608,0
0.4584,14040
0.456,0
0.4536,15840
0.4512,13680
0.4488,0
0.4464,14220
0.444,0
0.4416,10980
0.4392,8820
0.4368,0
0.4344,9900
0.432,0
0.4296,8460
0.4272,7200
0.4248,0
0.4224,7380
0.42,0
0.4176,3780
0.4152,4140
0.4128,0
0.4104,3060
0.408,0
0.4056,3780
0.4032,2700
0.4008,0
0.3984,3780
0.396,0
0.3936,1440
0.3912,1260
0.3888,0
0.3864,2340
0.384,0
0.3816,1620
0.3792,900
0.3768,0
0.3744,180
0.372,0
0.3696,900
0.3672,180
0.3648,0
0.3624,0
0.36,0
0.3576,180
0.3552,180
0.3528,0
0.3504,0
0.348,0
0.3456,540
0.3432,0
0.3408,0
0.3384,0
0.336,0
0.3336,180
0.3312,180
0.3288,0
0.3264,0
0.324,0
0.3216,0
0.3192,0
0.3168,0
0.3144,0
0.312,0
0.3096,0
0.3072,0
0.3048,0
0.3024,0
-0.6,0


==> anc/room_humidity_data/1600000.csv <==
0.7,0
1.05,0
1.0472,0
1.0444,0
1.0416,0
1.0388,0
1.036,0
1.0332,0
1.0304,0
1.0276,0
1.0248,0
1.022,0
1.0192,0
1.0164,0
1.0136,0
1.0108,0
1.008,0
1.0052,0
1.0024,0
0.9996,0
0.9968,0
0.994,540
0.9912,0
0.9884,0
0.9856,0
0.9828,0
0.98,540
0.9772,0
0.9744,0
0.9716,720
0.9688,0
0.966,0
0.9632,360
0.9604,0
0.9576,0
0.9548,180
0.952,0
0.9492,0
0.9464,360
0.9436,0
0.9408,0
0.938,720
0.9352,0
0.9324,0
0.9296,720
0.9268,0
0.924,1260
0.9212,0
0.9184,0
0.9156,1080
0.9128,0
0.91,0
0.9072,1260
0.9044,0
0.9016,0
0.8988,1800
0.896,0
0.8932,0
0.8904,2160
0.8876,0
0.8848,0
0.882,3240
0.8792,0
0.8764,0
0.8736,2700
0.8708,0
0.868,3600
0.8652,0
0.8624,0
0.8596,5040
0.8568,0
0.854,0
0.8512,7200
0.8484,0
0.8456,0
0.8428,5400
0.84,0
0.8372,0
0.8344,9180
0.8316,0
0.8288,0
0.826,8640
0.8232,0
0.8204,0
0.8176,10620
0.8148,0
0.812,11340
0.8092,0
0.8064,0
0.8036,15120
0.8008,0
0.798,0
0.7952,18540
0.7924,0
0.7896,0
0.7868,16380
0.784,0
0.7812,0
0.7784,19080
0.7756,0
0.7728,0
0.77,23760
0.7672,0
0.7644,0
0.7616,26280
0.7588,0
0.756,30960
0.7532,0
0.7504,0
0.7476,35640
0.7448,0
0.742,0
0.7392,31320
0.7364,0
0.7336,0
0.7308,36180
0.728,0
0.7252,0
0.7224,36540
0.7196,0
0.7168,0
0.714,37980
0.7112,0
0.7084,0
0.7056,33840
0.7028,0
0.7,38340
0.6972,0
0.6944,0
0.6916,39060
0.6888,0
0.686,0
0.6832,43380
0.6804,0
0.6776,0
0.6748,44280
0.672,0
0.6692,0
0.6664,43560
0.6636,0
0.6608,0
0.658,47160
0.6552,0
0.6524,0
0.6496,37620
0.6468,0
0.644,39240
0.6412,0
0.6384,0
0.6356,37440
0.6328,0
0.63,0
0.6272,36180
0.6244,0
0.6216,0
0.6188,33120
0.616,0
0.6132,0
0.6104,32580
0.6076,0
0.6048,0
0.602,25380
0.5992,0
0.5964,0
0.5936,21780
0.5908,0
0.588,22140
0.5852,0
0.5824,0
0.5796,18540
0.5768,0
0.574,0
0.5712,15660
0.5684,0
0.5656,0
0.5628,11340
0.56,0
0.5572,0
0.5544,12600
0.5516,0
0.5488,0
0.546,9000
0.5432,0
0.5404,0
0.5376,6300
0.5348,0
0.532,6480
0.5292,0
0.5264,0
0.5236,3420
0.5208,0
0.518,0
0.5152,5400
0.5124,0
0.5096,0
0.5068,2340
0.504,0
0.5012,0
0.4984,1260
0.4956,0
0.4928,0
0.49,1260
0.4872,0
0.4844,0
0.4816,360
0.4788,0
0.476,180
0.4732,0
0.4704,0
0.4676,720
0.4648,0
0.462,0
0.4592,180
0.4564,0
0.4536,0
0.4508,0
0.448,0
0.4452,0
0.4424,360
0.4396,0
0.4368,0
0.434,180
0.4312,0
0.4284,0
0.4256,180
0.4228,0
0.42,180
0.4172,0
0.4144,0
0.4116,0
0.4088,0
0.406,0
0.4032,0
0.4004,0
0.3976,0
0.3948,0
0.392,0
0.3892,0
0.3864,0
0.3836,0
0.3808,0
0.378,0
0.3752,0
0.3724,0
0.3696,0
0.3668,0
0.364,0
0.3612,0
0.3584,0
0.3556,0
0.3528,0
-0.7,0


==> anc/room_humidity_data/1650000.csv <==
0.9,0
1.35,0
1.3464,0
1.3428,0
1.3392,0
1.3356,0
1.332,0
1.3284,0
1.3248,0
1.3212,0
1.3176,0
1.314,0
1.3104,0
1.3068,0
1.3032,0
1.2996,0
1.296,0
1.2924,0
1.2888,0
1.2852,0
1.2816,0
1.278,0
1.2744,0
1.2708,0
1.2672,0
1.2636,0
1.26,0
1.2564,0
1.2528,0
1.2492,0
1.2456,0
1.242,180
1.2384,0
1.2348,180
1.2312,0
1.2276,540
1.224,0
1.2204,0
1.2168,0
1.2132,180
1.2096,0
1.206,0
1.2024,360
1.1988,0
1.1952,360
1.1916,0
1.188,180
1.1844,0
1.1808,360
1.1772,0
1.1736,0
1.17,540
1.1664,0
1.1628,540
1.1592,0
1.1556,1080
1.152,0
1.1484,1440
1.1448,0
1.1412,1080
1.1376,0
1.134,0
1.1304,1080
1.1268,0
1.1232,2160
1.1196,0
1.116,2340
1.1124,0
1.1088,3240
1.1052,0
1.1016,0
1.098,2880
1.0944,0
1.0908,3960
1.0872,0
1.0836,3780
1.08,0
1.0764,4500
1.0728,0
1.0692,3960
1.0656,0
1.062,0
1.0584,5940
1.0548,0
1.0512,7920
1.0476,0
1.044,7200
1.0404,0
1.0368,12420
1.0332,0
1.0296,0
1.026,11880
1.0224,0
1.0188,14580
1.0152,0
1.0116,13140
1.008,0
1.0044,14580
1.0008,0
0.9972,14220
0.9936,0
0.99,0
0.9864,15300
0.9828,0
0.9792,18180
0.9756,0
0.972,21420
0.9684,0
0.9648,23040
0.9612,0
0.9576,0
0.954,20700
0.9504,0
0.9468,20880
0.9432,0
0.9396,23400
0.936,0
0.9324,24120
0.9288,0
0.9252,25740
0.9216,0
0.918,0
0.9144,27000
0.9108,0
0.9072,28620
0.9036,0
0.9,29880
0.8964,0
0.8928,29880
0.8892,0
0.8856,0
0.882,28980
0.8784,0
0.8748,28980
0.8712,0
0.8676,29340
0.864,0
0.8604,29340
0.8568,0
0.8532,28080
0.8496,0
0.846,0
0.8424,32940
0.8388,0
0.8352,31140
0.8316,0
0.828,26460
0.8244,0
0.8208,28260
0.8172,0
0.8136,0
0.81,26100
0.8064,0
0.8028,25020
0.7992,0
0.7956,28980
0.792,0
0.7884,21600
0.7848,0
0.7812,23580
0.7776,0
0.774,0
0.7704,18900
0.7668,0
0.7632,18000
0.7596,0
0.756,14400
0.7524,0
0.7488,15840
0.7452,0
0.7416,0
0.738,15120
0.7344,0
0.7308,12060
0.7272,0
0.7236,10080
0.72,0
0.7164,8640
0.7128,0
0.7092,9360
0.7056,0
0.702,0
0.6984,5220
0.6948,0
0.6912,5580
0.6876,0
0.684,3600
0.6804,0
0.6768,3060
0.6732,0
0.6696,0
0.666,3420
0.6624,0
0.6588,2160
0.6552,0
0.6516,1800
0.648,0
0.6444,1800
0.6408,0
0.6372,540
0.6336,0
0.63,0
0.6264,1080
0.6228,0
0.6192,1620
0.6156,0
0.612,1080
0.6084,0
0.6048,720
0.6012,0
0.5976,0
0.594,0
0.5904,0
0.5868,180
0.5832,0
0.5796,0
0.576,0
0.5724,0
0.5688,0
0.5652,0
0.5616,0
0.558,0
0.5544,0
0.5508,0
0.5472,0
0.5436,0
0.54,0
0.5364,0
0.5328,0
0.5292,0
0.5256,0
0.522,0
0.5184,0
0.5148,0
0.5112,0
0.5076,0
0.504,0
0.5004,0
0.4968,0
0.4932,0
0.4896,0
0.486,0
0.4824,0
0.4788,0
0.4752,0
0.4716,0
0.468,0
0.4644,0
0.4608,0
0.4572,0
0.4536,0
-0.9,0


==> anc/room_humidity_data/1700000.csv <==
1.2,0
1.68,0
1.6752,0
1.6704,0
1.6656,0
1.6608,0
1.656,0
1.6512,0
1.6464,0
1.6416,0
1.6368,0
1.632,0
1.6272,0
1.6224,0
1.6176,0
1.6128,0
1.608,0
1.6032,0
1.5984,0
1.5936,0
1.5888,0
1.584,0
1.5792,0
1.5744,0
1.5696,0
1.5648,0
1.56,0
1.5552,0
1.5504,0
1.5456,0
1.5408,0
1.536,0
1.5312,0
1.5264,0
1.5216,0
1.5168,0
1.512,0
1.5072,0
1.5024,180
1.4976,0
1.4928,0
1.488,0
1.4832,0
1.4784,0
1.4736,0
1.4688,180
1.464,0
1.4592,360
1.4544,540
1.4496,0
1.4448,180
1.44,0
1.4352,540
1.4304,540
1.4256,0
1.4208,180
1.416,0
1.4112,900
1.4064,540
1.4016,0
1.3968,1440
1.392,0
1.3872,360
1.3824,2700
1.3776,0
1.3728,1800
1.368,0
1.3632,1620
1.3584,3060
1.3536,0
1.3488,2700
1.344,0
1.3392,3780
1.3344,3960
1.3296,0
1.3248,5580
1.32,0
1.3152,5220
1.3104,5580
1.3056,0
1.3008,6480
1.296,0
1.2912,8460
1.2864,6300
1.2816,0
1.2768,10440
1.272,0
1.2672,8100
1.2624,13500
1.2576,0
1.2528,13500
1.248,0
1.2432,15120
1.2384,14220
1.2336,0
1.2288,13320
1.224,0
1.2192,17280
1.2144,18720
1.2096,0
1.2048,20700
1.2,0
1.1952,18180
1.1904,18540
1.1856,0
1.1808,26100
1.176,0
1.1712,22860
1.1664,29880
1.1616,0
1.1568,27540
1.152,0
1.1472,25920
1.1424,26640
1.1376,0
1.1328,28980
1.128,0
1.1232,29880
1.1184,26460
1.1136,0
1.1088,29160
1.104,0
1.0992,27000
1.0944,28440
1.0896,0
1.0848,27900
1.08,0
1.0752,26460
1.0704,28080
1.0656,0
1.0608,29880
1.056,0
1.0512,26460
1.0464,33480
1.0416,0
1.0368,28620
1.032,0
1.0272,28260
1.0224,25380
1.0176,0
1.0128,18900
1.008,0
1.0032,22680
0.9984,21780
0.9936,0
0.9888,18720
0.984,0
0.9792,18540
0.9744,16740
0.9696,0
0.9648,14760
0.96,0
0.9552,9000
0.9504,10260
0.9456,0
0.9408,9540
0.936,0
0.9312,11160
0.9264,10620
0.9216,0
0.9168,7740
0.912,0
0.9072,5940
0.9024,5580
0.8976,0
0.8928,5220
0.888,0
0.8832,4140
0.8784,3420
0.8736,0
0.8688,3600
0.864,0
0.8592,4500
0.8544,3420
0.8496,0
0.8448,3240
0.84,0
0.8352,1620
0.8304,2160
0.8256,0
0.8208,1800
0.816,0
0.8112,720
0.8064,1080
0.8016,0
0.7968,720
0.792,0
0.7872,540
0.7824,360
0.7776,0
0.7728,0
0.768,0
0.7632,0
0.7584,720
0.7536,0
0.7488,0
0.744,0
0.7392,180
0.7344,0
0.7296,0
0.7248,180
0.72,0
0.7152,180
0.7104,360
0.7056,0
0.7008,0
0.696,0
0.6912,0
0.6864,0
0.6816,0
0.6768,0
0.672,0
0.6672,0
0.6624,0
0.6576,0
0.6528,0
0.648,0
0.6432,0
0.6384,0
0.6336,0
0.6288,0
0.624,0
0.6192,0
0.6144,0
0.6096,0
0.6048,0
0.6,0
0.5952,0
0.5904,0
0.5856,0
0.5808,0
0.576,0
0.5712,0
0.5664,0
0.5616,0
0.5568,0
0.552,0
0.5472,0
0.5424,0
0.5376,0
0.5328,0
0.528,0
0.5232,0
0.5184,0
0.5136,0
0.5088,0
0.504,0
0.4992,0
0.4944,0
0.4896,0
0.4848,0
-1.2,0


==> anc/room_humidity_data/1750000.csv <==
1.5,0
2.25,0
2.244,0
2.238,0
2.232,0
2.226,0
2.22,0
2.214,0
2.208,0
2.202,0
2.196,0
2.19,0
2.184,0
2.178,0
2.172,0
2.166,0
2.16,0
2.154,0
2.148,0
2.142,0
2.136,0
2.13,0
2.124,0
2.118,0
2.112,0
2.106,0
2.1,0
2.094,0
2.088,0
2.082,0
2.076,0
2.07,0
2.064,0
2.058,0
2.052,0
2.046,0
2.04,0
2.034,0
2.028,0
2.022,0
2.016,0
2.01,0
2.004,0
1.998,0
1.992,0
1.986,0
1.98,0
1.974,0
1.968,0
1.962,0
1.956,0
1.95,0
1.944,0
1.938,0
1.932,0
1.926,0
1.92,0
1.914,0
1.908,0
1.902,0
1.896,0
1.89,0
1.884,0
1.878,0
1.872,0
1.866,0
1.86,0
1.854,0
1.848,0
1.842,0
1.836,0
1.83,0
1.824,0
1.818,0
1.812,360
1.806,0
1.8,0
1.794,0
1.788,0
1.782,0
1.776,0
1.77,0
1.764,0
1.758,0
1.752,540
1.746,0
1.74,0
1.734,540
1.728,0
1.722,0
1.716,1620
1.71,0
1.704,3600
1.698,0
1.692,0
1.686,2520
1.68,0
1.674,0
1.668,4140
1.662,0
1.656,6480
1.65,0
1.644,0
1.638,7020
1.632,0
1.626,0
1.62,11700
1.614,0
1.608,16380
1.602,0
1.596,0
1.59,18540
1.584,0
1.578,0
1.572,25380
1.566,0
1.56,33120
1.554,0
1.548,0
1.542,34920
1.536,0
1.53,0
1.524,35820
1.518,0
1.512,39780
1.506,0
1.5,0
1.494,46080
1.488,0
1.482,0
1.476,49140
1.47,0
1.464,59040
1.458,0
1.452,0
1.446,57420
1.44,0
1.434,0
1.428,59400
1.422,0
1.416,60480
1.41,0
1.404,0
1.398,60120
1.392,0
1.386,0
1.38,64980
1.374,0
1.368,58500
1.362,0
1.356,0
1.35,55260
1.344,0
1.338,0
1.332,57960
1.326,0
1.32,53820
1.314,0
1.308,0
1.302,43200
1.296,0
1.29,0
1.284,40860
1.278,0
1.272,36000
1.266,0
1.26,0
1.254,31680
1.248,0
1.242,0
1.236,24840
1.23,0
1.224,20340
1.218,0
1.212,0
1.206,17280
1.2,0
1.194,0
1.188,14040
1.182,0
1.176,13680
1.17,0
1.164,0
1.158,9360
1.152,0
1.146,0
1.14,8820
1.134,0
1.128,3960
1.122,0
1.116,0
1.11,4680
1.104,0
1.098,0
1.092,3600
1.086,0
1.08,3960
1.074,0
1.068,0
1.062,1620
1.056,0
1.05,0
1.044,1800
1.038,0
1.032,1260
1.026,0
1.02,0
1.014,900
1.008,0
1.002,0
0.996,0
0.99,0
0.984,0
0.978,0
0.972,0
0.966,180
0.96,0
0.954,0
0.948,180
0.942,0
0.936,0
0.93,0
0.924,0
0.918,0
0.912,0
0.906,0
0.9,0
0.894,0
0.888,0
0.882,0
0.876,0
0.87,0
0.864,0
0.858,0
0.852,0
0.846,0
0.84,0
0.834,0
0.828,0
0.822,0
0.816,0
0.81,0
0.804,0
0.798,0
0.792,0
0.786,0
0.78,0
0.774,0
0.768,0
0.762,0
0.756,0
-1.5,0


==> anc/room_humidity_data/1800000.csv <==
1.5,0
2.25,0
2.244,0
2.238,0
2.232,0
2.226,0
2.22,0
2.214,0
2.208,0
2.202,0
2.196,0
2.19,0
2.184,0
2.178,0
2.172,0
2.166,0
2.16,0
2.154,0
2.148,0
2.142,0
2.136,0
2.13,0
2.124,0
2.118,0
2.112,0
2.106,0
2.1,0
2.094,0
2.088,0
2.082,0
2.076,0
2.07,0
2.064,0
2.058,0
2.052,0
2.046,0
2.04,0
2.034,0
2.028,0
2.022,0
2.016,0
2.01,0
2.004,0
1.998,0
1.992,180
1.986,0
1.98,0
1.974,360
1.968,0
1.962,0
1.956,720
1.95,0
1.944,360
1.938,0
1.932,0
1.926,540
1.92,0
1.914,0
1.908,2160
1.902,0
1.896,2700
1.89,0
1.884,0
1.878,4320
1.872,0
1.866,0
1.86,5580
1.854,0
1.848,10260
1.842,0
1.836,0
1.83,10800
1.824,0
1.818,0
1.812,15120
1.806,0
1.8,23760
1.794,0
1.788,0
1.782,26280
1.776,0
1.77,0
1.764,32760
1.758,0
1.752,37080
1.746,0
1.74,0
1.734,48240
1.728,0
1.722,0
1.716,46980
1.71,0
1.704,53100
1.698,0
1.692,0
1.686,61380
1.68,0
1.674,0
1.668,61020
1.662,0
1.656,61560
1.65,0
1.644,0
1.638,68580
1.632,0
1.626,0
1.62,70560
1.614,0
1.608,68760
1.602,0
1.596,0
1.59,63540
1.584,0
1.578,0
1.572,54180
1.566,0
1.56,51120
1.554,0
1.548,0
1.542,56160
1.536,0
1.53,0
1.524,41040
1.518,0
1.512,40140
1.506,0
1.5,0
1.494,31500
1.488,0
1.482,0
1.476,25920
1.47,0
1.464,23400
1.458,0
1.452,0
1.446,18180
1.44,0
1.434,0
1.428,16020
1.422,0
1.416,13680
1.41,0
1.404,0
1.398,11160
1.392,0
1.386,0
1.38,7380
1.374,0
1.368,5940
1.362,0
1.356,0
1.35,5580
1.344,0
1.338,0
1.332,3060
1.326,0
1.32,1800
1.314,0
1.308,0
1.302,2700
1.296,0
1.29,0
1.284,1440
1.278,0
1.272,2160
1.266,0
1.26,0
1.254,720
1.248,0
1.242,0
1.236,360
1.23,0
1.224,360
1.218,0
1.212,0
1.206,180
1.2,0
1.194,0
1.188,180
1.182,0
1.176,0
1.17,0
1.164,0
1.158,0
1.152,0
1.146,0
1.14,180
1.134,0
1.128,0
1.122,0
1.116,0
1.11,0
1.104,0
1.098,0
1.092,0
1.086,0
1.08,0
1.074,0
1.068,0
1.062,0
1.056,0
1.05,0
1.044,0
1.038,0
1.032,0
1.026,0
1.02,0
1.014,0
1.008,0
1.002,0
0.996,0
0.99,0
0.984,0
0.978,0
0.972,0
0.966,0
0.96,0
0.954,0
0.948,0
0.942,0
0.936,0
0.93,0
0.924,0
0.918,0
0.912,0
0.906,0
0.9,0
0.894,0
0.888,0
0.882,0
0.876,0
0.87,0
0.864,0
0.858,0
0.852,0
0.846,0
0.84,0
0.834,0
0.828,0
0.822,0
0.816,0
0.81,0
0.804,0
0.798,0
0.792,0
0.786,0
0.78,0
0.774,0
0.768,0
0.762,0
0.756,0
-1.5,0


==> anc/room_humidity_data/1850000.csv <==
1.75,0
2.625,0
2.618,0
2.611,0
2.604,0
2.597,0
2.59,0
2.583,0
2.576,0
2.569,0
2.562,0
2.555,0
2.548,0
2.541,0
2.534,0
2.527,0
2.52,0
2.513,0
2.506,0
2.499,0
2.492,0
2.485,0
2.478,0
2.471,0
2.464,0
2.457,0
2.45,0
2.443,0
2.436,0
2.429,0
2.422,0
2.415,0
2.408,0
2.401,0
2.394,0
2.387,0
2.38,0
2.373,0
2.366,0
2.359,0
2.352,0
2.345,0
2.338,0
2.331,0
2.324,0
2.317,0
2.31,0
2.303,0
2.296,0
2.289,0
2.282,0
2.275,0
2.268,0
2.261,0
2.254,0
2.247,0
2.24,0
2.233,0
2.226,0
2.219,0
2.212,0
2.205,0
2.198,360
2.191,0
2.184,0
2.177,0
2.17,360
2.163,0
2.156,0
2.149,0
2.142,0
2.135,360
2.128,0
2.121,180
2.114,0
2.107,0
2.1,720
2.093,0
2.086,2160
2.079,0
2.072,2160
2.065,0
2.058,3240
2.051,0
2.044,0
2.037,5040
2.03,0
2.023,7020
2.016,0
2.009,7200
2.002,0
1.995,0
1.988,14400
1.981,0
1.974,15120
1.967,0
1.96,22680
1.953,0
1.946,24480
1.939,0
1.932,0
1.925,29880
1.918,0
1.911,38880
1.904,0
1.897,48420
1.89,0
1.883,0
1.876,48060
1.869,0
1.862,54900
1.855,0
1.848,60480
1.841,0
1.834,64080
1.827,0
1.82,0
1.813,70920
1.806,0
1.799,59940
1.792,0
1.785,51480
1.778,0
1.771,0
1.764,54540
1.757,0
1.75,56340
1.743,0
1.736,44460
1.729,0
1.722,44280
1.715,0
1.708,0
1.701,34020
1.694,0
1.687,22320
1.68,0
1.673,31140
1.666,0
1.659,0
1.652,23040
1.645,0
1.638,15660
1.631,0
1.624,14040
1.617,0
1.61,8640
1.603,0
1.596,0
1.589,8280
1.582,0
1.575,6660
1.568,0
1.561,3960
1.554,0
1.547,0
1.54,2700
1.533,0
1.526,1980
1.519,0
1.512,1080
1.505,0
1.498,540
1.491,0
1.484,0
1.477,720
1.47,0
1.463,180
1.456,0
1.449,180
1.442,0
1.435,0
1.428,0
1.421,0
1.414,0
1.407,0
1.4,0
1.393,0
1.386,0
1.379,0
1.372,0
1.365,0
1.358,0
1.351,0
1.344,0
1.337,0
1.33,0
1.323,0
1.316,0
1.309,0
1.302,0
1.295,0
1.288,0
1.281,0
1.274,0
1.267,0
1.26,0
1.253,0
1.246,0
1.239,0
1.232,0
1.225,0
1.218,0
1.211,0
1.204,0
1.197,0
1.19,0
1.183,0
1.176,0
1.169,0
1.162,0
1.155,0
1.148,0
1.141,0
1.134,0
1.127,0
1.12,0
1.113,0
1.106,0
1.099,0
1.092,0
1.085,0
1.078,0
1.071,0
1.064,0
1.057,0
1.05,0
1.043,0
1.036,0
1.029,0
1.022,0
1.015,0
1.008,0
1.001,0
0.994,0
0.987,0
0.98,0
0.973,0
0.966,0
0.959,0
0.952,0
0.945,0
0.938,0
0.931,0
0.924,0
0.917,0
0.91,0
0.903,0
0.896,0
0.889,0
0.882,0
-1.75,0


==> anc/room_humidity_data/1900000.csv <==
2,0
3,0
2.992,0
2.984,0
2.976,0
2.968,0
2.96,0
2.952,0
2.944,0
2.936,0
2.928,0
2.92,0
2.912,0
2.904,0
2.896,0
2.888,0
2.88,0
2.872,0
2.864,0
2.856,0
2.848,0
2.84,0
2.832,0
2.824,0
2.816,0
2.808,0
2.8,0
2.792,0
2.784,0
2.776,0
2.768,0
2.76,0
2.752,0
2.744,0
2.736,0
2.728,0
2.72,0
2.712,0
2.704,0
2.696,0
2.688,0
2.68,0
2.672,0
2.664,0
2.656,0
2.648,0
2.64,0
2.632,0
2.624,0
2.616,0
2.608,0
2.6,0
2.592,0
2.584,0
2.576,0
2.568,0
2.56,0
2.552,0
2.544,0
2.536,0
2.528,0
2.52,0
2.512,0
2.504,0
2.496,0
2.488,0
2.48,0
2.472,0
2.464,0
2.456,0
2.448,0
2.44,0
2.432,0
2.424,0
2.416,0
2.408,0
2.4,0
2.392,0
2.384,0
2.376,0
2.368,0
2.36,0
2.352,0
2.344,0
2.336,0
2.328,0
2.32,0
2.312,0
2.304,0
2.296,0
2.288,0
2.28,0
2.272,0
2.264,0
2.256,0
2.248,0
2.24,0
2.232,0
2.224,0
2.216,0
2.208,0
2.2,0
2.192,180
2.184,0
2.176,0
2.168,0
2.16,1620
2.152,0
2.144,0
2.136,4140
2.128,0
2.12,0
2.112,0
2.104,7920
2.096,0
2.088,0
2.08,15660
2.072,0
2.064,0
2.056,0
2.048,25740
2.04,0
2.032,0
2.024,41400
2.016,0
2.008,0
2,0
1.992,65340
1.984,0
1.976,0
1.968,77760
1.96,0
1.952,0
1.944,0
1.936,94140
1.928,0
1.92,0
1.912,120780
1.904,0
1.896,0
1.888,0
1.88,117180
1.872,0
1.864,0
1.856,102600
1.848,0
1.84,0
1.832,0
1.824,81180
1.816,0
1.808,0
1.8,61920
1.792,0
1.784,0
1.776,0
1.768,44460
1.76,0
1.752,0
1.744,27540
1.736,0
1.728,0
1.72,0
1.712,13500
1.704,0
1.696,0
1.688,7740
1.68,0
1.672,0
1.664,0
1.656,4860
1.648,0
1.64,0
1.632,1620
1.624,0
1.616,0
1.608,0
1.6,1080
1.592,0
1.584,0
1.576,0
1.568,0
1.56,0
1.552,0
1.544,180
1.536,0
1.528,0
1.52,0
1.512,0
1.504,0
1.496,0
1.488,0
1.48,0
1.472,0
1.464,0
1.456,0
1.448,0
1.44,0
1.432,0
1.424,0
1.416,0
1.408,0
1.4,0
1.392,0
1.384,0
1.376,0
1.368,0
1.36,0
1.352,0
1.344,0
1.336,0
1.328,0
1.32,0
1.312,0
1.304,0
1.296,0
1.288,0
1.28,0
1.272,0
1.264,0
1.256,0
1.248,0
1.24,0
1.232,0
1.224,0
1.216,0
1.208,0
1.2,0
1.192,0
1.184,0
1.176,0
1.168,0
1.16,0
1.152,0
1.144,0
1.136,0
1.128,0
1.12,0
1.112,0
1.104,0
1.096,0
1.088,0
1.08,0
1.072,0
1.064,0
1.056,0
1.048,0
1.04,0
1.032,0
1.024,0
1.016,0
1.008,0
-2,0

